Accelerated Training of Physics-Informed Neural Networks (PINNs) using Meshless Discretizations

We present a new technique for the accelerated training of physics-informed neural networks (PINNs): discretely-trained PINNs (DT-PINNs). The repeated computation of partial derivative terms in the PINN loss functions via automatic differentiation during training is known to be computationally expensive, especially for higher-order derivatives. DT-PINNs are trained by replacing these exact spatial derivatives with high-order accurate numerical discretizations computed using meshless radial basis function-finite differences (RBF-FD) and applied via sparse-matrix vector multiplication. The use of RBF-FD allows for DT-PINNs to be trained even on point cloud samples placed on irregular domain geometries. Additionally, though traditional PINNs (vanilla-PINNs) are typically stored and trained in 32-bit floating-point (fp32) on the GPU, we show that for DT-PINNs, using fp64 on the GPU leads to significantly faster training times than fp32 vanilla-PINNs with comparable accuracy. We demonstrate the efficiency and accuracy of DT-PINNs via a series of experiments. First, we explore the effect of network depth on both numerical and automatic differentiation of a neural network with random weights and show that RBF-FD approximations of third-order accuracy and above are more efficient while being sufficiently accurate. We then compare the DT-PINNs to vanilla-PINNs on both linear and nonlinear Poisson equations and show that DT-PINNs achieve similar losses with 2-4x faster training times on a consumer GPU. Finally, we also demonstrate that similar results can be obtained for the PINN solution to the heat equation (a space-time problem) by discretizing the spatial derivatives using RBF-FD and using automatic differentiation for the temporal derivative. Our results show that fp64 DT-PINNs offer a superior cost-accuracy profile to fp32 vanilla-PINNs.

==> supplementary/MatlabSolver/ClassifyPoints.m <==
function [point_type] = ClassifyPoints(X,geom_models,h)
%CLASSIFYPOINTS Classify a set of grid points as inside/outside/forcing.
%  This classification is done with respect to a set of embedded
%  boundaries described by point samples and normals, and bounding boxes.

%% First, build PCA bounding boxes for each object
Nobj = size(geom_models,1);
Bb = cell(Nobj,1);
sides = cell(Nobj,1);
for k=1:Nobj
    [sides{k},Bb{k}] = GetBoundingBoxSides(geom_models(k,1).xe + geom_models(k,1).nre*0.75*h);
end

%% Then, test each node against the PCA bounding boxes. If outside,
%%mark as fluid (0). If inside, test against the specific object's normals.
%%If inside the object, mark as solid (1).
point_type = zeros(length(X),2); %points are fluid by default
goto_next_pt=0;
for j=1:length(X)
    p = X(j,:);
    for k=1:Nobj
        %in_box_flag = IsPointInBox(p,Bb{k});
        %if in_box_flag==1 %inside the bounding box
            in_obj_flag = IsPointInObj(p,geom_models(k,1).xe, geom_models(k,1).nre,h);            
            if in_obj_flag==1     
                point_type(j,1) = 1; %Mark point as solid
                point_type(j,2) = k; %Say it belongs to object k
                goto_next_pt = 1;
            end
        %else %outside the bounding box
        %    continue; %not in this object, test against next object
       % end
        if goto_next_pt == 1 %a point can only be inside one object, stop testing
            goto_next_pt = 0;
            break; %stops testing point against objects
        end
    end    
end

end



==> supplementary/MatlabSolver/EstimateGrowth.m <==
function [ q,tau,q2,qm] = EstimateGrowth( G,X,tau,h)
%ESTIMATEGROWTH Estimates spurious growth q in gradient matrix G on node set
%X as a function of wave number p.
if h==[]
    nw = 10000;
else
    nw = 2/h;
end
%nw = 100000;
f = zeros(length(X),1);
gc = zeros(length(X),1);
if size(X,2) == 1        
        f(:,1) = exp(1i*nw*X(:,1));
        gc(:,1) = 1i*nw*exp(1i*nw*X(:,1));    
elseif size(X,2)==2    
        f(:,1) = exp(1i*nw*X(:,1)).*exp(1i*nw*X(:,2));
        gc(:,1) = 1i*nw*exp(1i*nw*X(:,1)).*exp(1i*nw*X(:,2));    
elseif size(X,2)==3    
        f(:,1) = exp(1i*nw*X(:,1)).*exp(1i*nw*X(:,2)).*exp(1i*nw*X(:,3));
        gc(:,1) = 1i*nw*exp(1i*nw*X(:,1)).*exp(1i*nw*X(:,2)).*exp(1i*nw*X(:,3));    
end
g = G*f;

q2 = (log(norm(g(:,1)-gc(:,1),2)) - log(tau) - log(norm(f(:,1),2)))./log(nw);
qm = (log(norm(g(:,1)-gc(:,1),inf)) - log(tau) - log(norm(f(:,1),inf)))./log(nw);
q = max([q2,qm]);
end



==> supplementary/MatlabSolver/FormBC.m <==
function [Dn,Omnp1_bdry_is] = FormBC(Neucoeff,Dircoeff,Xb,nr,rbf,drbf,tree,stencilSize,ell)
%%Non-overlapped approximation to boundary operators

s_dim = size(Xb,2);
Np = length(Xb);
tX = tree.X;
row_index = zeros(stencilSize,Np);
col_index = row_index;
wghts_dn = row_index;

tarray = ones(1,stencilSize);


recurrence = @(N) jacobi_recurrence(N,0,0);
a = total_degree_indices(s_dim,ell);
npoly = size(a,1);
Omnp1_bdry_is = cell(Np,12);


%figure
for iter=1:Np
    
    if Neucoeff(iter)==0 && Dircoeff(iter)~=0
        dit = Dircoeff(iter)*speye(1,stencilSize);
        [je,~] = knnsearch(tree,Xb(iter,:),'k',stencilSize);
        p = tX(je,1:s_dim);    
        Omnp1_bdry_is{iter,1} = Xb(iter,:);
        Omnp1_bdry_is{iter,2} = je;
        Omnp1_bdry_is{iter,3} = p;        
        Omnp1_bdry_is{iter,4} = [];
        Omnp1_bdry_is{iter,5} = [];
        Omnp1_bdry_is{iter,6} = [];
        Omnp1_bdry_is{iter,7} = npoly;    
        Omnp1_bdry_is{iter,8} = ell;    
        Omnp1_bdry_is{iter,9} = [];
        Omnp1_bdry_is{iter,10} = [];    
        Omnp1_bdry_is{iter,11} = iter;
        Omnp1_bdry_is{iter,12} = tX(iter,:);         
    else
        [je,~] = knnsearch(tree,Xb(iter,:),'k',stencilSize);
        p = tX(je,1:s_dim);    
        rd = sqrt(max(bsxfun(@plus,sum(p.*p,2),sum(p.*p,2)') - 2*(p*p'),0));           
        ns = nr(iter,:);

        %% Local augmented RBF interpolation matrix;
        Ar = rbf(1,rd);        
        w2 = rd(1,stencilSize);
        cm = mean(p);
        %pc = (p - repmat(cm,[stencilSize,1]))/w2;    
        v = mpoly_eval(p,a,recurrence);      
        A = [[Ar v];[v.' zeros(npoly,npoly)]];

        %% Decompose the matrix in LUP style
        [la,ua,pa] = lu(A); 

        if s_dim==2
            dva = mpoly_eval(p(1,:),a,recurrence,[1,0]);
            dvb = mpoly_eval(p(1,:),a,recurrence,[0,1]);
            %gpx = gpx./w2;
            %gpy = gpy./w2;
        elseif s_dim==3
            dva = mpoly_eval(p(1,:),a,recurrence,[1,0,0]);
            dvb = mpoly_eval(p(1,:),a,recurrence,[0,1,0]);
            dvc = mpoly_eval(p(1,:),a,recurrence,[0,0,1]);
            %gpx = gpx./w2;
            %gpy = gpy./w2;        
            %gpz = gpz./w2;
        end

        p1 = zeros(1,npoly);        
        p1(1,:) = ns(1).*dva(1,:) + ns(2).*dvb(1,:);
        if s_dim==3
            p1(1,:) = p1(1,:)+ ns(3).*dvc(1,:);
        end

        ve = mpoly_eval(p(1,:),a,recurrence);
        gp = Neucoeff(iter)*p1 + Dircoeff(iter)*ve;

        [xj,xk] = ndgrid(p(1,1),p(:,1));
        [yj,yk] = ndgrid(p(1,2),p(:,2));    
        xdiff = xj-xk;
        ydiff = yj-yk;    
        if s_dim==3
            [zj,zk] = ndgrid(p(1,3),p(:,3));    
            zdiff = zj-zk;
        end
        D = drbf(1,rd(1,:));

        p2 = (ns(1)*(xdiff) + ns(2)*(ydiff)).*D;
        if s_dim==3
            p2 = p2 + ns(3)*(zdiff).*D;
        end
        B = [(Neucoeff(iter)*p2 + Dircoeff(iter)*Ar(1,:)),gp];
        %B = [p2,p1];

        %% Compute all weights and throw out a few.    
        dit = ((B/ua)/la)*pa;
       % dit = Neucoeff(iter)*dit + Dircoeff(iter);
        
        Omnp1_bdry_is{iter,1} = Xb(iter,:);
        Omnp1_bdry_is{iter,2} = je;
        Omnp1_bdry_is{iter,3} = p;        
        Omnp1_bdry_is{iter,4} = la;
        Omnp1_bdry_is{iter,5} = ua;
        Omnp1_bdry_is{iter,6} = pa;
        Omnp1_bdry_is{iter,7} = npoly;    
        Omnp1_bdry_is{iter,8} = ell;    
        Omnp1_bdry_is{iter,9} = cm;
        Omnp1_bdry_is{iter,10} = w2;    
        Omnp1_bdry_is{iter,11} = iter;
        Omnp1_bdry_is{iter,12} = Xb(iter,:);        
    end
    %% Compute norms of center weights    
    wghts_dn(:,iter) = dit(1:stencilSize);
    row_index(:,iter) = iter.*tarray;
    col_index(:,iter) = je; 
end
%% Build diff mat
Dn = sparse(row_index(:),col_index(:),wghts_dn(:),Np,size(tree.X,1));

X_stencil = cell2mat(Omnp1_bdry_is(:,1));
stencil_tree = KDTreeSearcher(X_stencil);    
Omnp1_bdry_is{iter+1,1} = stencil_tree;
Omnp1_bdry_is{iter+1,2} = recurrence;
Omnp1_bdry_is{iter+1,3} = a;
end

==> supplementary/MatlabSolver/FormGradients.m <==
function [Gx_rbf,Gy_rbf,Gz_rbf,cnta,interp_struct] = FormGradients(Xd,rbf,drbf,tree,sz,ell)
%%Attempts to compute differential operators without an overlap parameter.
%The approach is to first compute a weight at the center, then
%compute its local L-Lebesgue function. For each subsequent point in
%stencil, compute the same, compare against center, and one
%ends up being worse than the center, reject that one and move onto the
%next one.

s_dim = size(Xd,2);
Np = length(Xd);
row_index = zeros(sz,Np);
col_index = row_index;
wghts_gx = row_index;
wghts_gy = row_index;
if s_dim==3
    wghts_gz = row_index;
end

ind_list = 1:Np; %Maintain list of global indices
iter = 1;
cnta = 1;
tarray = ones(1,sz);


alph = 0; bet = 0;
recurrence = @(N) jacobi_recurrence(N,alph,bet);
a = total_degree_indices(s_dim,ell);
npoly = size(a,1);

estimated_num_stencils = floor(0.25*Np);
interp_struct = cell(estimated_num_stencils,10);

%figure
while iter <= ind_list(end)  
    
    [je,~] = knnsearch(tree,Xd(iter,:),'k',sz);
    p = tree.X(je,1:s_dim);
    nd = sz;   
    [xk,xj] = meshgrid(p(:,1));
    [yk,yj] = meshgrid(p(:,2));        
    if s_dim==3
        [zk,zj] = meshgrid(p(:,3));            
    end
    rd = sqrt(max(bsxfun(@plus,sum(p.*p,2),sum(p.*p,2)') - 2*(p*p'),0));           
    
    interp_struct{cnta,1} = Xd(iter,:);
    interp_struct{cnta,2} = je;
    interp_struct{cnta,3} = p;        
    
    %% Local augmented RBF interpolation matrix;
    A = rbf(1,rd);        
    w2 = rd(1,nd);
    cm = p(1,:);
    pc = (p - repmat(cm,[nd,1]))/w2;     
    v = mpoly_eval(pc,a,recurrence);  
    if s_dim==2
        gpx = mpoly_eval(pc,a,recurrence,[1,0]);
        gpy = mpoly_eval(pc,a,recurrence,[0,1]);
        gpx = gpx./w2;
        gpy = gpy./w2;
    elseif s_dim==3
        gpx = mpoly_eval(pc,a,recurrence,[1,0,0]);
        gpy = mpoly_eval(pc,a,recurrence,[0,1,0]);
        gpz = mpoly_eval(pc,a,recurrence,[0,0,1]);
        gpx = gpx./w2;
        gpy = gpy./w2;        
        gpz = gpz./w2;
    end
  
    A = [[A v];[v.' zeros(npoly,npoly)]];
    
    %% Decompose the matrix in LUP style
    [la,ua,pa] = lu(A); 
    
    interp_struct{cnta,4} = la;
    interp_struct{cnta,5} = ua;
    interp_struct{cnta,6} = pa;
    interp_struct{cnta,7} = npoly;    
    interp_struct{cnta,8} = ell;    
    interp_struct{cnta,9} = cm;
    interp_struct{cnta,10} = w2;
    
    %% Compute first weight and norms
    rdit = rd(1,:);
    D = drbf(1,rdit);         
    
    Bx = [(xj(1,:) - xk(1,:)).*D,gpx(1,:)];
    By = [(yj(1,:) - yk(1,:)).*D,gpy(1,:)];
    gxit = ((Bx/ua)/la)*pa;
    gyit = ((By/ua)/la)*pa;    
    lebnormgx1 = norm(gxit,1); lebnormgy1 = norm(gyit,1);
    nsnormgx1 = abs(gxit*A*gxit'); nsnormgy1 = abs(gyit*A*gyit');  
    wghts_gx(:,je(1)) = gxit(1:nd);
    wghts_gy(:,je(1)) = gyit(1:nd);
    if s_dim==3        
        Bz = [(zj(1,:) - zk(1,:)).*D,gpz(1,:)];
        gzit = ((Bz/ua)/la)*pa;        
        lebnormgz1 = norm(gzit,1); 
        nsnormgz1 = abs(gzit*A*gzit');
        wghts_gz(:,je(1)) = gzit(1:nd);
    end
    
    row_index(:,je(1)) = je(1).*tarray;
    col_index(:,je(1)) = je;    
    
    %% Compute as many weights as we safely can for this stencil
    %%Keep track of which ones we computed weights for
    it_list = zeros(1,nd);
    it_list(1) = 1;
    it_cnt = 2;
    for it=2:nd
        %% Compute evaluation operators
        rdit = rd(it,:);
        D = drbf(1,rdit); 
        Bx = [(xj(it,:) - xk(it,:)).*D,gpx(it,:)];
        By = [(yj(it,:) - yk(it,:)).*D,gpy(it,:)];
        if s_dim==3
             Bz = [(zj(it,:) - zk(it,:)).*D,gpz(it,:)];
        end
    
        %% Compute weights
        gxit = ((Bx/ua)/la)*pa;
        gyit = ((By/ua)/la)*pa;
        if s_dim==3
           gzit = ((Bz/ua)/la)*pa; 
        end
        
        %% Compute norm of weights
        lebnormgx = norm(gxit,1); lebnormgy = norm(gyit,1);
        nsnormgx = abs(gxit*A*gxit'); nsnormgy = abs(gyit*A*gyit');
        if s_dim==3
           lebnormgz = norm(gzit,1); nsnormgz = abs(gzit*A*gzit');
        end
        
        %% compare against norm of stencil center and break loop if larger
        if s_dim==2
            if lebnormgx > lebnormgx1 || lebnormgy > lebnormgy1 || nsnormgx> nsnormgx1 || nsnormgy>nsnormgy1
                continue;
            end 
        elseif s_dim==3
            if lebnormgx > lebnormgx1 || lebnormgy > lebnormgy1 || lebnormgz > lebnormgz1 || nsnormgx> nsnormgx1 || nsnormgy>nsnormgy1 || nsnormgz>nsnormgz1 ||lebnormgz>lebnormgz1
                continue;
            end 
        end
        it_list(it_cnt)= it;
    
        t1 = je(it);
        g = ismember(t1,ind_list);
        if g~=0            
            wghts_gx(:,t1) = gxit(1:nd);
            wghts_gy(:,t1) = gyit(1:nd);
            if s_dim==3
                wghts_gz(:,t1) = gzit(1:nd);
            end
            row_index(:,t1) = t1.*tarray;
            col_index(:,t1) = je; 
        else
            it_list(it_cnt) = 0;
        end
        it_cnt = it_cnt+1;
    end
    it_list = nonzeros(it_list);
    
    %% Modify the index list to not include the indices for the nodes we've
    % already computed the weights.
    t1 = sort(je(it_list));
    for ii=1:length(t1)
        ind_list(find(ind_list == t1(ii),1,'first'))= [];
    end
    
    if isempty(ind_list)
        break;
    else
        iter = ind_list(1);
        cnta = cnta+1;
    end
end
%% Build diff mats
Gx_rbf = sparse(row_index(:),col_index(:),wghts_gx(:),Np,size(tree.X,1));
Gy_rbf = sparse(row_index(:),col_index(:),wghts_gy(:),Np,size(tree.X,1));
if s_dim==3
    Gz_rbf = sparse(row_index(:),col_index(:),wghts_gz(:),Np,size(tree.X,1));
else
    Gz_rbf = [];
end

end

==> supplementary/MatlabSolver/FormHyp.m <==
function [H_rbf,cnta] = FormHyp(Xd,rbfpow,tree,sz,ell,hyppow)
%%Instead of throwing away the weights computed by each RBF, we retain the
%%weights for nodes "delta" out to the border of each stencil. The result
%%is less work in total. delta is a number between 0 and 1. delta = 1
%%recovers the standard RBF-FD method, delta = 0 is the other extreme.


Np = length(Xd);
row_index = zeros(sz,Np);
col_index = row_index;
wghts_hyp = row_index;

ind_list = 1:Np; %Maintain list of global indices
iter = 1;
cnta = 1;
tarray = ones(1,sz);
s_dim = size(Xd,2);

alph = 0; bet = 0;
recurrence = @(N) jacobi_recurrence(N,alph,bet);
a = total_degree_indices(s_dim,ell);
npoly = size(a,1);


while iter <= ind_list(end)
  
    [je,~] = knnsearch(tree,Xd(iter,:),'k',sz);
    p = tree.X(je,1:s_dim);
    nd = sz;
    rd = sqrt(max(bsxfun(@plus,sum(p.*p,2),sum(p.*p,2)') - 2*(p*p'),0));               

   
    %% Local augmented RBF interpolation matrix
    A = lrbf(rd,0,s_dim,rbfpow);    
    w2 = rd(1,nd);
    cm = p(1,:);
    pc = (p - repmat(cm,[nd,1]))/w2;    
    v = mpoly_eval(pc,a,recurrence);
    hv = zeros(size(v));
    A = [[A v];[v.' zeros(npoly,npoly)]];   
    
    %% Decompose the matrix in LUP style    
    [la,ua,pa] = lu(A); 
    
    %% Compute first weight and norms
    rdit = rd(1,:);
    Br = lrbf(rdit,hyppow,s_dim,rbfpow);
    B = [Br,hv(1,:)];
    hit = ((B/ua)/la)*pa;
    nh1 = abs(hit*A*hit');
    nl1 = norm(hit,1);
    wghts_hyp(:,je(1)) = hit(1:nd);
    row_index(:,je(1)) = je(1).*tarray;
    col_index(:,je(1)) = je;
    
    %% Compute as many weights as we safely can for this stencil
    %%Keep track of which ones we computed weights for
    it_list = zeros(1,nd);
    it_list(1) = 1;
    it_cnt = 2;
    for it=2:nd
        %% Compute evaluation operators
        rdit = rd(it,:);
        Br = lrbf(rdit,hyppow,s_dim,rbfpow);
        B = [Br,hv(it,:)];    
    
        %% Compute weights
        hit = ((B/ua)/la)*pa;        
        
        %% Compute norm of weights
        nh = abs(hit*A*hit');
        nl = norm(hit,1);
        
        %% compare against norm of stencil center and break loop if larger
        if nh > nh1 || nl>nl1
           continue;
        end 
        it_list(it_cnt)= it;
    
        t1 = je(it);
        g = ismember(t1,ind_list);
        if g~=0
            wghts_hyp(:,t1) = hit(1:nd);
            row_index(:,t1) = t1.*tarray;
            col_index(:,t1) = je; 
        else
            it_list(it_cnt) = 0;
        end
        it_cnt = it_cnt+1;
    end
    it_list = nonzeros(it_list);
    
    %% Modify the index list to not include the indices for the nodes we've
    % already computed the weights.
    t1 = sort(je(it_list));
    for ii=1:length(t1)
        ind_list(find(ind_list == t1(ii),1,'first'))= [];
    end
    
    if isempty(ind_list)
        break;
    else
        iter = ind_list(1);
        cnta = cnta+1;
    end
end
H_rbf = sparse(row_index(:),col_index(:),wghts_hyp(:),Np,size(tree.X,1));


end

==> supplementary/MatlabSolver/FormLaplacian.m <==
function [L_rbf,cnta,interp_struct] = FormLaplacian(Xd,rbf,drbf,d2rbf,tree,sz,ell)
%%Compute differential operators without an overlap parameter.
%The approach is to first compute a weight at the center, then
%compute its local L-Lebesgue function. For each subsequent point in
%stencil, compute the same, compare against center, and one
%ends up being worse than the center, reject that one and move onto the
%next one. We'll also check native space norms to ensure the weights are
%not too oscillatory.


Np = length(Xd);
row_index = zeros(sz,Np);
col_index = row_index;
wghts_lap = row_index;

%eps = zeros(Np,1);

ind_list = 1:Np; %Maintain list of global indices
iter = 1;
cnta = 1;
tarray = ones(1,sz);
s_dim = size(Xd,2);

recurrence = @(N) jacobi_recurrence(N,0,0);
a = total_degree_indices(s_dim,ell);
npoly = size(a,1);

estimated_num_stencils = floor(0.05*Np);
interp_struct = cell(estimated_num_stencils,12);
tX = tree.X;
%figure
while iter <= ind_list(end)  
    
    [je,~] = knnsearch(tree,Xd(iter,:),'k',sz);    
    je = je';
    p = tX(je,1:s_dim);    
    nd = sz;
    rd = sqrt(max(bsxfun(@plus,sum(p.*p,2),sum(p.*p,2)') - 2*(p*p'),0));      
    
    interp_struct{cnta,1} = Xd(iter,:);
    interp_struct{cnta,2} = je;
    interp_struct{cnta,3} = p;    
        
    
    %% Local augmented RBF interpolation matrix;
    Ar = rbf(1,rd);   
    w2 = rd(1,nd);
    cm = mean(p);
    %pc = (p - repmat(cm,[nd,1]))/w2;    
    v = mpoly_eval(p,a,recurrence);
    if s_dim==2
        lp = mpoly_eval(p,a,recurrence,[2,0]) + mpoly_eval(p,a,recurrence,[0,2]);        
    elseif s_dim==3
        lp = mpoly_eval(p,a,recurrence,[2,0,0])...
             + mpoly_eval(p,a,recurrence,[0,2,0])...
             + mpoly_eval(p,a,recurrence,[0,0,2]);            
    end    
    A = [[Ar v];[v.' zeros(npoly,npoly)]];
    
    %% Decompose the matrix in LUP style
    [la,ua,pa] = lu(A); 
    
    interp_struct{cnta,4} = la;
    interp_struct{cnta,5} = ua;
    interp_struct{cnta,6} = pa;
    interp_struct{cnta,7} = npoly;    
    interp_struct{cnta,8} = ell;    
    interp_struct{cnta,9} = cm;
    interp_struct{cnta,10} = w2;
    
    %% Compute all rhs vals at once for BLAS3 efficiency.
    D = drbf(1,rd);
    B = [d2rbf(1,rd) + (s_dim-1)*D,lp];
    
    %% Compute all weights and throw out a few.    
    full_weights = ((B/ua)/la)*pa;
    
    %% Compute norms of center weights    
    lit = full_weights(1,:);
    nsnorm1 = abs(lit*A*lit');    
    lebnorm1 = norm(lit,1);    
    wghts_lap(:,je(1)) = lit(1:nd);    
    row_index(:,je(1)) = je(1).*tarray;
    col_index(:,je(1)) = je;    

    %% Keep as many weights as we safely can for this stencil
    %%Keep track of which ones we computed weights for
    it_list = zeros(1,nd);
    it_list(1) = 1;
    it_cnt = 2;
    for it=2:nd
        %% Compute weights
        lit = full_weights(it,:);
        
        %% Compute norm of weights        
        lebnorm = norm(lit,1);
        nsnorm = abs(lit*A*lit');
        
        %% compare against norm of stencil center and skip loop iteration
        if nsnorm > nsnorm1 || lebnorm> lebnorm1
           continue;
        end 
        it_list(it_cnt)= it;
    
        t1 = je(it);
        g = ismember(t1,ind_list);
        if g~=0
            wghts_lap(:,t1) = lit(1:nd);
            row_index(:,t1) = t1.*tarray;
            col_index(:,t1) = je; 
        else
            it_list(it_cnt) = 0;
        end
        it_cnt = it_cnt+1;
    end
    it_list = nonzeros(it_list);    
    
    %% Modify the index list to not include the indices for the nodes we've
    % already computed the weights.
    t1 = sort(je(it_list));
    interp_struct{cnta,11} = t1;
    interp_struct{cnta,12} = tX(t1,:);
    for ii=1:length(t1)
        ind_list(find(ind_list == t1(ii),1,'first'))= [];
    end
    
    if isempty(ind_list)
        break;
    else
        iter = ind_list(1);
        cnta = cnta+1;
    end
end
%% Build diff mat
L_rbf = sparse(row_index(:),col_index(:),wghts_lap(:),Np,length(tX));

%% build kd-tree on stencil centers and pack back into interp
X_stencil = cell2mat(interp_struct(:,1));
stencil_tree = KDTreeSearcher(X_stencil);    
interp_struct{cnta+1,1} = stencil_tree;
interp_struct{cnta+1,2} = recurrence;
interp_struct{cnta+1,3} = a;
end

==> supplementary/MatlabSolver/GenSCAIMats.m <==
%% Generates matrices and vectors for solution improvement problem
%% Also generates alpha, beta, f, g

warning('off','MATLAB:nearlySingularMatrix');


%% Set spatial dimension. For now, code only handles 2 and 3
s_dim = 2; 

%% RBF-FD parameters for lower and higher order methods
orders = [2, 3, 4, 5];
for o = 1: length(orders)
xi1 = orders(o) %lower-order method;
lap_params1 = rbffdop(s_dim,xi1,2,0);
grad_params1 = rbffdop(s_dim,xi1,1,0);

%% Set the type of PDE
nonlinear = 1; %0 - linear Poisson, 1 - Poisson nonlinear source term


%% Set the type of boundary condition.
%%For now, don't do Neumann.
bctype = 3; %1-Neumann,2-Dirichlet, 3- Robin

%% Make up functions for a solution u, and rhs f and bc g
if s_dim==2
    syms x y;
    syms nrx nry;    
    u = 1 + sin(pi*x).*cos(pi*y); % change this to change solutions
    if bctype==2
        g = u;
    elseif bctype==1
        g = (nrx.*diff(u,x) + nry.*diff(u,y)); 
    elseif bctype==3
        g = (nrx.*diff(u,x) + nry.*diff(u,y)) + u;
    end    
    if nonlinear==0
        save_string = "data"
        f = simplify(diff(u,x,2) + diff(u,y,2));
    elseif nonlinear==1
        save_string = 'nonlinear_data'
        f = simplify((diff(u,x,2) + diff(u,y,2)) - exp(u));
    end
    u_func = matlabFunction(u);
    f_func = matlabFunction(f);
    g_func = matlabFunction(g);
    if bctype==2
       g_func = @(nrx,nry,x,y) g_func(x,y);
    end
    clear x y t nrx nry u f g u;
elseif s_dim==3
    syms x y z;
    syms nrx nry nrz;    
    u = 1 + sin(pi*x).*cos(pi*y).*cos(pi*z); % change this to change solutions
    if bctype==2
        g = u;
    elseif bctype==1
        g = (nrx.*diff(u,x) + nry.*diff(u,y) + nrz.*diff(u,z)); 
    elseif bctype==3
        g = (nrx.*diff(u,x) + nry.*diff(u,y) + nrz.*diff(u,z))  + u;
    end    
    f = simplify(diff(u,x,2) + diff(u,y,2) + diff(u,z,2));
    u_func = matlabFunction(u);
    f_func = matlabFunction(f);
    g_func = matlabFunction(g);
    if bctype==2
       g_func = @(nrx,nry,nrz,x,y,z) g_func(x,y,z);
    end
    clear x y z t nrx nry nrz u f g u;    
end

%% Select the node set. 
nodes = ["DiskPoissonNodes", "DiskPoissonNodesLarge"];

for nodeset = 1:2
cur_nodeset = nodes(nodeset);
if s_dim==2
    if cur_nodeset == "DiskPoissonNodes"
        N_idx = 5;
    else
        N_idx = 7;
    end

    load(cur_nodeset);
elseif s_dim==3
    load('SpherePoissonNodes.mat');
end
    for n_idx = 1: N_idx
    k = n_idx;
    Xi = fullintnodes{k};    
    Xb = bdrynodes{k};       
    n = normals{k};        


    %% Set Ni,Nb, and use domain convenience class to create a domain Omega
    %%that contains some data structures to find nearest neighbors, ghost
    %%nodes, etc.
    Ni = length(Xi)
    Nb = length(Xb)
    training_size = Ni + Nb;
    h = 1/nthroot(Ni + Nb,s_dim);
    Om = domain(Xi,Xb,n,h);

    %% Set alpha and beta
    if bctype==1        
        Neucoeff = ones(Om.Nb,1); %alpha
        Dircoeff = zeros(Om.Nb,1); %beta
    elseif bctype==2
        Neucoeff = zeros(Om.Nb,1); %alpha
        Dircoeff = ones(Om.Nb,1);  %beta      
    else
        Neucoeff = ones(Om.Nb,1); %alpha
        Dircoeff = ones(Om.Nb,1); %beta                 
    end     

    %% Build L1 and B1, solve for u1
    [L1,~,~] = FormLaplacian(Om.X,lap_params1.rbf,lap_params1.drbfor,lap_params1.d2rbf,Om.tree,lap_params1.stencilSize,lap_params1.ell);    
    [B1,~] = FormBC(Neucoeff,Dircoeff,Om.Xb,Om.nr,grad_params1.rbf,grad_params1.drbfor,Om.tree,grad_params1.stencilSize,grad_params1.ell);
    if s_dim==2
        f = f_func(Om.X(:,1),Om.X(:,2));
        g = g_func(Om.nro(:,1),Om.nro(:,2),Om.Xb(:,1),Om.Xb(:,2));
        u = u_func(Om.X(:,1),Om.X(:,2));
    else
        f = f_func(Om.X(:,1),Om.X(:,2),Om.X(:,3));    
        g = g_func(Om.nro(:,1),Om.nro(:,2),Om.nro(:,3),Om.Xb(:,1),Om.Xb(:,2),Om.Xb(:,3));
        u = u_func(Om.X(:,1),Om.X(:,2),Om.X(:,3));
    end

    u1 = [L1;B1]\[f;g];

    %% Save out what we need

    X_g = Om.Xg;
    test_string = '';
    if training_size == 21748
        test_string = "_test";
    end

    folder_name = strcat('../', save_string, '/files_', num2str(xi1), '_', num2str(training_size), test_string);
    mkdir(folder_name);

    save(strcat(folder_name, '/', 'L1.mat'),'L1');
    save(strcat(folder_name, '/', 'B1.mat'),'B1');
    save(strcat(folder_name, '/', 'Xi.mat'),'Xi');
    save(strcat(folder_name, '/', 'Xb.mat'),'Xb');
    save(strcat(folder_name, '/', 'Xg.mat'), 'X_g');
    save(strcat(folder_name, '/', 'f.mat'), 'f');
    save(strcat(folder_name, '/', 'g.mat'), 'g');
    save(strcat(folder_name, '/', 'n.mat'),'n');
    save(strcat(folder_name, '/', 'alpha.mat'), 'Neucoeff');
    save(strcat(folder_name, '/', 'beta.mat'), 'Dircoeff');
    save(strcat(folder_name, '/', 'u.mat'),'u');

    end
end
end


==> supplementary/MatlabSolver/GenerateVectorsTimeDependent.m <==
%% Generates matrices and vectors for solution improvement problem
%% Also generates alpha, beta, f, g

warning('off','MATLAB:nearlySingularMatrix');


%% Set spatial dimension. For now, code only handles 2 and 3
s_dim = 2; 

%% Set time and timestep
initial_time = 0.0;
final_time = 1.0;
Nt = 24; %Nt+1 including time 0
dt = (final_time - initial_time)/Nt;

%% Set the type of boundary condition.
%%For now, don't do Neumann.
bctype = 3; %1-Neumann,2-Dirichlet, 3- Robin


%% Make up functions for a solution u, f, and g
if s_dim==2
    syms x y t;
    syms nrx nry;    
    u = 1 + sin(pi*x).*cos(pi*y).*sin(pi*t); % change this to change solutions
    if bctype==2
        g = u;
    elseif bctype==1
        g = (nrx.*diff(u,x) + nry.*diff(u,y)); 
    elseif bctype==3
        g = (nrx.*diff(u,x) + nry.*diff(u,y)) + u;
    end    
    f = simplify(diff(u,t) - (diff(u,x,2) + diff(u,y,2)));
    u_func = matlabFunction(u);
    f_func = matlabFunction(f);
    g_func = matlabFunction(g);
    if bctype==2
       g_func = @(nrx,nry,t,x,y) g_func(t,x,y);
    end
    clear x y t nrx nry u f g u;
elseif s_dim==3
    syms x y z t;
    syms nrx nry nrz;    
    u = 1 + sin(pi*x).*cos(pi*y).*cos(pi*z).*sin(pi*t); % change this to change solutions
    if bctype==2
        g = u;
    elseif bctype==1
        g = (nrx.*diff(u,x) + nry.*diff(u,y) + nrz.*diff(u,z)); 
    elseif bctype==3
        g = (nrx.*diff(u,x) + nry.*diff(u,y) + nrz.*diff(u,z))  + u;
    end    
    f = simplify(diff(u,t) - (diff(u,x,2) + diff(u,y,2) + diff(u,z,2)));
    u_func = matlabFunction(u);
    f_func = matlabFunction(f);
    g_func = matlabFunction(g);
    if bctype==2
       g_func = @(nrx,nry,nrz,x,y,z) g_func(x,y,z);
    end
    clear x y z t nrx nry nrz u f g u;    
end

%% Select the node set. 
if s_dim==2
    load('DiskPoissonNodes.mat');
elseif s_dim==3
    load('SpherePoissonNodes.mat');
end

if s_dim==2
    k = 2;
elseif s_dim==3
    k=1;
end
Xi = fullintnodes{k};    
Xb = bdrynodes{k};       
n = normals{k};        


%% Set Ni,Nb, and use domain convenience class to create a domain Omega
%%that contains some data structures to find nearest neighbors, ghost
%%nodes, etc.
Ni = length(Xi)
Nb = length(Xb)
training_size = Ni + Nb;
h = 1/nthroot(Ni + Nb,s_dim);
Om = domain(Xi,Xb,n,h);

%% Loop over time, for each time level evaluate solution at all spatial points in order Xi,Xb,Xg
u = []; f = []; g = [];
if s_dim==2
    for nt=0:Nt %Nt+1 steps including step 0. step 0 is always given
        u = [u; u_func(nt*dt,Om.X(:,1),Om.X(:,2))];
        f = [f; f_func(nt*dt,Om.X(:,1),Om.X(:,2))];
        g = [g; g_func(Om.nr(:,1),Om.nr(:,2),nt*dt,Om.Xb(:,1),Om.Xb(:,2))];
    end
elseif s_dim==3
    for nt=0:Nt %Nt+1 steps including step 0. step 0 is always given
        u = [u; u_func(nt*dt,Om.X(:,1),Om.X(:,2),Om.X(:,3))];
        f = [f; f_func(nt*dt,Om.X(:,1),Om.X(:,2),Om.X(:,3))];
        g = [g; g_func(Om.nr(:,1),Om.nr(:,2),Om.nr(:,3),nt*dt,Om.Xb(:,1),Om.Xb(:,2),Om.Xb(:,3))];
    end        
end

orders = [2, 3, 4, 5];
for order_idx = 1: length(orders)
order = orders(order_idx);
folder_name = strcat('../data/files_', num2str(order), '_', num2str(training_size));
mkdir(folder_name);

save(strcat(folder_name, '/', 'u_heat.mat'), 'u');
save(strcat(folder_name, '/', 'f_heat.mat'), 'f');
save(strcat(folder_name, '/', 'g_heat.mat'), 'g');

end


==> supplementary/MatlabSolver/IsPointInBox.m <==
function [ res ] = IsPointInBox( point,p )
% Figures out if a point is inside a box
   
A = p(1,:);
B = p(2,:);
C = p(3,:);
D = p(4,:);

AB = B-A;
AD = D-A;
AP = point-A;

dotABAP = dot(AB, AP);
dotAPAD = dot(AP, AD);

res = (0 <= dotABAP && dotABAP <= dot(AB, AB)) && (0 <= dotAPAD && dotAPAD <= dot(AD, AD));
end



==> supplementary/MatlabSolver/IsPointInObj.m <==
function [ res ] = IsPointInObj( point,xeo,nr,h )
% Figures out if a point is inside an object

xe = xeo + 0.75*h*nr;
%xe = xeo;

%Find the nearest xe to "point"
[idx,~] = knnsearch(xe,point,'k',1);

loc_pt = xe(idx,:);
loc_nrml = nr(idx,:);

%Test against the normal to determine inside/outside
loc_vec = point-loc_pt;
dotP = dot(loc_vec,loc_nrml);

if dotP<1e-12
    res = 1;
else
    res = 0;
end

end



==> supplementary/MatlabSolver/VecNormalize.m <==
function [ xn ] = VecNormalize( x )
%This function safely normalizes a list of vectors.
%Input: x- an array of vectors, each row representing an nxd vector
%Output: xn - an array of unit vectors corresponding to x

d = sqrt(sum(x.^2,2));
d(d<1e-10) = 1;
xn=x./repmat(d,[1 3]);

end



==> supplementary/MatlabSolver/chebyshev_eval.m <==
function[p] = chebyshev_eval(x, alpha, d)
% chebyshev_eval -- Evaluates multidimensional Chebyshev polyhnoimals
%
% p = chebyshev_eval(x, alpha, {d = zeros([1 dim])} )
%
%   Evaluates Chebyshev polynomials that are orthonormal with respect to the
%   arcsine probability measure on [-1, 1]^dim. The dimension dim is equal to
%   both size(x,2), and size(alphas,2), and size(d, 2).
%
%   Each row of the matrix x is a point in dim-dimensional space, and each row
%   of the matrix alpha is a dim-dimensional multi-index. Each row of d is also
%   a multi-index specifying a partial derivative to be computed.
%
%     Input
%     -----------------
%     x         (M x dim) array, each row is a point on [-1,1]^d
%     alpha     (N x dim) array, each row is a dim-dimensional multi-index
%     d         (P x dim) array, each row is a dim-dimensional multi-index
%
%     Output
%     -----------------
%     p         (M x N x P) array, rows correspond to entries of x

[M,dim] = size(x);

if nargin < 3
  d = zeros([1 dim]);
else
  assert(size(d,2) == dim, 'Inputs x and d must have the same number of columns');
end

N = size(alpha,1);
P = size(d, 1);

assert(size(alpha,2)==dim, 'Inputs x and alpha must have the same number of columns');

p = ones([M N P]);

[a, b] = chebyshev_recurrence(max(alpha(:))+1);

for qd = 1:P
  
  for qdim = 1:dim
    temp = poly_eval(a, b, x(:,qdim), max(alpha(:,qdim)), d(qd,qdim) );

    p(:,:,qd) = p(:,:,qd).*temp(:,alpha(:,qdim)+1);
  end

end


==> supplementary/MatlabSolver/chebyshev_recurrence.m <==
function[a,b] = chebyshev_recurrence(N)
% chebyshev_recurrence -- Three-term recurrence coefficients for Chebyshev polynomials
%
% [a,b] = chebyshev_recurrence(N)
%
%     Returns the first N recurrence coefficients for the (orthonormal)
%     Chebyshev polynomial family associated to the arcsine probability measure
%     on [-1,1].

% Recurrence coefficients: Special case of Jacobi polynomials with alpha = beta = 0.5
a = zeros([N 1]);
b = ones([N 1]);

if N > 1
  b(2) = 1/2;
  b(3:end) = 1/4;
end


==> supplementary/MatlabSolver/domain.m <==
classdef domain 
    %DOMAIN A geometric domain on which a PDE is solved
    % This is a convenience class to hold node sets on geometric domains
    % where PDEs are solved. This class also contains methods for modifying
    % said geometric domain with embedded geometric objects, or for
    % classifying domain points as inside/outside the embedded objects.
    
    properties
        Xi_orig %all original inner points
        Xbo %outer boundary
        Xbi %inner boundary
        Xgo %outer ghost
        Xgi %inner ghost
        nri %inner normals
        nro %outer normals
        Xi %current set of inside points, accounting for refinement + modification by embedded object
        Xg %current full set of ghost points
        Xb %current full set of boundary points
        nr %current full set of boundary normals
        fcindex %index of first inner refinement point, these are "freshly-cleared"
        h %a measure of grid spacing
        Nobj %number of embedded objects
        point_type %inside or outside
        point_type_old %same, but at a previously time level, helps identify freshly-cleared
        X        
        Xf
        tree % a kd-tree
        int_tree %kd-tree on inner pts
        intbdry_tree
        Ni
        Nb
        Nbo
        Nbi
    end
    
    methods
        function obj = domain(Xi,Xb,nr,h)
            %DOMAIN Construct a domain using nodes and a spacing
            % Xi - initial set of interior points
            % Xb - outer boundary points
            % nr - outer boundary normals
            % h - spacing
            obj.Xi = Xi;
            obj.Xi_orig = Xi;
            obj.Xbo = Xb; obj.Xb = Xb;
            obj.Xgo = obj.Xbo + 0.25*h*nr;
            obj.Xg = obj.Xgo;
            obj.nro = nr; obj.nr = nr;
            obj.X = [obj.Xi;obj.Xb];
            obj.Xf = [obj.X;obj.Xg];
            obj.h = h;
            obj.tree = KDTreeSearcher(obj.Xf);
            obj.intbdry_tree = KDTreeSearcher(obj.X);
            obj.int_tree = KDTreeSearcher(obj.Xi);
            obj.Ni = size(obj.Xi,1);
            obj.Nb = size(obj.Xb,1);
            obj.Nbo = obj.Nb;
            obj.point_type = zeros(size(obj.Xi_orig,1),1);
            %obj.point_type_old = zeros(size(obj.Xi_orig,1),1);
        end
        
        function obj = adjustDomain(obj,geom_models,f)
            %adjustDomain Takes a set of embedded objects represented by
            %SBF models, adjusts the domain to turn off any points that are
            %inside the embedded objects 
            
            %% Get inner boundary points
            obj = obj.getInnerBdryPoints(geom_models);
            
            
            %% first classify as inside/outside
            obj.point_type = ClassifyPoints(obj.Xi_orig,geom_models,obj.h);
            
           
            Xi_inner_refined = obj.Xbi + 0.5*obj.h*obj.nri; %near-boundary refinement
            obj.Xi = obj.Xi_orig(obj.point_type(:,1)==0,:);
            %obj.fcindex = length(obj.Xi)+1; %index of first inner refinement point, also implicitly a freshly-cleared point
            obj.Xi = [obj.Xi;Xi_inner_refined];
            obj.Xb = [obj.Xbo;obj.Xbi];
            obj.X = [obj.Xi;obj.Xb];
            obj.Xg = [obj.Xgo;obj.Xgi];
            obj.Xf = [obj.X;obj.Xg];
            obj.nr = [obj.nro;-obj.nri]; 
            obj.tree = KDTreeSearcher(obj.Xf);
            obj.Ni = size(obj.Xi,1);
            obj.Nb = size(obj.Xb,1);
            obj.Nbo = size(obj.Xbo,1);
            obj.Nbi = size(obj.Xbi,1);
        end
        
        function c_Omnp1 = transferFieldBSL(obj,Xe,c_Omn,interp_struct_n,rbf)
            %transferSolution Transfers field cn on THIS domain to new
            %domain and return. Only interior and boundary points.          
            % c_Omn - field defined on this domain            
            % Omn - old domain
            % interp_struct_n - interpolation struct on Omn
            % Omnp1 - new domain
            % c_Omnp1 - transferred field

            %% For transfer, we'll need a tree of stencil center.
            stencil_tree = interp_struct_n{end,1};
            recurrence = interp_struct_n{end,2};
            a = interp_struct_n{end,3};
            
            
            %% Get nearest stencil info and sort
            [idx,~] = knnsearch(stencil_tree,Xe,'k',1);
            
            %% Do transfer
            %c_Omnp1 = TransferSolution(idx,c_Omn,Xe,interp_struct_n,rbf,a,recurrence);            
            c_Omnp1 = TransferSolutionBatched(idx,c_Omn,Xe,interp_struct_n,rbf,a,recurrence);            
        end  
        
        function c_Omnp1 = transferField(obj,c_Omn,interp_struct_n,rbf)
            %transferSolution Transfers field cn on THIS domain to new
            %domain and return. Only interior and boundary points.          
            % c_Omn - field defined on this domain            
            % Omn - old domain
            % interp_struct_n - interpolation struct on Omn
            % Omnp1 - new domain
            % c_Omnp1 - transferred field

            %% For transfer, we'll need a tree of stencil center.
            X_stencil = cell2mat(interp_struct_n(:,1));
            stencil_tree = KDTreeSearcher(X_stencil);                   
            
            %% First transfer data to the interior and boundary points
            [idx,~] = knnsearch(stencil_tree,obj.X,'k',1);
            c_Omnp1 = TransferSolution(idx,c_Omn,obj.X,interp_struct_n,rbf);

        end        
        function cg = fillGhostCells(obj, c,g,Dn)
            Bbg = Dn(:,(obj.Ni + obj.Nb)+1:end);
            Bbi = Dn(:,1:obj.Ni);
            Bbb = Dn(:,obj.Ni+1:obj.Ni+obj.Nb);
            ci = c(1:obj.Ni,:); cb = c(obj.Ni+1:end,:);
            cg = Bbg\(g - (Bbi*ci + Bbb*cb));            
        end
    end
    methods (Access = private)
        function obj = getInnerBdryPoints(obj,geom_models)
            %computeInnerBdryPoints Takes a set of embedded objects
            %represented by SBF models, grabs their sample sites  
            obj.Xbi = [];
            obj.nri = [];
            obj.Nobj = size(geom_models,1);
            for k=1:obj.Nobj
                obj.Xbi = [obj.Xbi;geom_models(k,1).xe];
                obj.nri = [obj.nri;geom_models(k,1).nre];
            end
            obj.Xgi = obj.Xbi - 0.5*obj.h*obj.nri;            
            obj.Nb = size(obj.Xb,1);            
        end
    end
end



==> supplementary/MatlabSolver/jacobi_recurrence.m <==
function[a,b] = jacobi_recurrence(N, alph, bet)
% [a,b] = jacobi_recurrence(N, alph, bet)
%
%     Returns the first N three-recurrence coefficients for the Jacobi
%     polynomial family with parameters alph, bet.

N = max(N(:));
n = (1:N).' - 1;

a = (bet^2-alph^2)*ones(size(n));
b = ones(size(n));

% Initial conditions:
flags0 = (n==0);
if any(flags0)
  a(flags0) = (bet-alph)/(alph+bet+2);

  b(flags0) = exp( (alph + bet + 1) * log(2) + gammaln(alph + 1) + gammaln(bet+1) - gammaln(alph + bet + 2));

end

flags1 = (n==1);
a(flags1) = a(flags1)./((2+alph+bet)*(4+alph+bet));
b(flags1) = 4*(1+alph)*(1+bet)/((2+alph+bet)^2*(3+alph+bet)); 

flags = not(flags0 | flags1);
a(flags) = a(flags)./((2*n(flags)+alph+bet).*(2*n(flags)+alph+bet+2));
b(flags) = 4*n(flags).*(n(flags)+alph).*(n(flags)+bet).*(n(flags)+alph+bet);
b(flags) = b(flags)./((2*n(flags)+alph+bet).^2.*...
                     (2*n(flags)+alph+bet+1).*(2*n(flags)+alph+bet-1));


==> supplementary/MatlabSolver/lrbf.m <==
function [ res ] = lrbf( r, k ,d, m )
%LRBF Powers k of laplacian of PHS rbf of order m in d dimensions

cres = 1;
for it = 1:k        
    cres = cres*m*(d + m - 2.0);  
    m = m-2;      
end
res = cres*r.^m;    
end



==> supplementary/MatlabSolver/mpoly_eval.m <==
function[p] = mpoly_eval(x, alpha, recurrence, d)
% mpoly_eval -- Evaluates tensorial orthogonal polyhnoimals
%
% p = mpoly_eval(x, alpha, recurrence, {d = zeros([1 dim])} )
%
%   Evaluates tensor-product polynomials that are orthonormal with respect to 
%   a tensor-product probability measure. The dimension dim is equal to
%   both size(x,2), and size(alphas,2), and size(d, 2).
%
%   Each row of the matrix x is a point in dim-dimensional space, and each row
%   of the matrix alpha is a dim-dimensional multi-index. Each row of d is also
%   a multi-index specifying a partial derivative to be computed.
%
%   The input recurrence is a function handle with the syntax
%
%     [a,b] = recurrence(N)
% 
%   returning the first N recurrence coefficients for the univariate measure.
%   (So the tensor-product measure is defined as the dim-fold product of this
%   measure.)
%
%     Input
%     -----------------
%     x           (M x dim) array, each row is a point on [-1,1]^d
%     alpha       (N x dim) array, each row is a dim-dimensional multi-index
%     recurrence  function handle with syntax [a,b] = recurrence(N) for scalar integer N
%     d           (P x dim) array, each row is a dim-dimensional multi-index
%
%     Output
%     -----------------
%     p         (M x N x P) array, rows correspond to entries of x

[M,dim] = size(x);

if nargin < 4
  d = zeros([1 dim]);
else
  assert(size(d,2) == dim, 'Inputs x and d must have the same number of columns');
end

N = size(alpha,1);
P = size(d, 1);

assert(size(alpha,2)==dim, 'Inputs x and alpha must have the same number of columns');

[a, b] = recurrence(max(alpha(:)) + 1);
p = ones([M N P])/sqrt(b(1)^dim);

% Find which alphas are positive
a0 = alpha > 0;

for qd = 1:P
  
  for qdim = 1:dim
    temp = poly_eval(a, b, x(:,qdim), max(alpha(:,qdim)), d(qd,qdim) );

    if d(qd,qdim) > 0
      p(:,:,qd) = p(:,:,qd) .* temp(:, alpha(:,qdim)+1) * sqrt(b(1));
    else
      % Only update columns whose indices are positive
      p(:,a0(:,qdim),qd) = p(:,a0(:,qdim),qd) .* temp(:, alpha(a0(:,qdim),qdim)+1) * sqrt(b(1));
    end

  end

end


==> supplementary/MatlabSolver/poly_eval.m <==
function[p] = poly_eval(a, b, x, N, d)
% poly_eval -- Evaluates orthogonal polynomials
%
% p = poly_eval(a, b, x, N, {d=0} )
%   Uses the recurrence coefficients a and b to evaluate the d'th derivative of
%   p_n(x), where p_n(x) is the degree-n orthonormal polynomial associated with
%   the recurrence coefficients a, b (with positive leading coefficient).
%
%   The p_n satisfy the recurrences
%
%     sqrt(b_{n+1}) p_{n+1} = (x - a_n) p_n - sqrt(b_n) p_{n-1}
%
%   With the input arrays a and b, we have a_n = a(n+1), b_n = b(n+1). Note
%   that b_0 = b(1) is only used to initialize p_0.
%
%   The output matrix p has size numel(x) x (N+1), and hence the first N+1 (up
%   to degree N) polynomials are evaluated.
%
%   Inputs:
%       x : array of doubles
%       N : positive integer, N - 1 < length(a) == length(b)
%       a : array of recurrence coefficients
%       b : array of reucrrence coefficients
%       d : non-negative integer (default: 0)

if nargin < 5
  d = 0;
else
  assert(d >= 0)
end

nx = numel(x);

assert(N >= 0);

assert(N <= length(a));
assert(N <= length(b));

p = zeros([nx N+1]);

% Flatten x
xf = x(:);

% To initialize r, we need p_0 and p_1
p(:,1) = 1/sqrt(b(1)) * ones([nx 1]);
if N > 0
  p(:,2) = 1/sqrt(b(2)) * (xf - a(1)).*p(:,1);
end

for q = 2:N
  % Derived from three-term recurrence
  p(:,q+1) = (xf - a(q)).*p(:,q) - sqrt(b(q)).*p(:,q-1);
  p(:,q+1) = 1/sqrt(b(q+1)) * p(:,q+1);
end

%% Evaluate derivatives if necessary
if d == 0
  return
end

for qd = 1:d
  % Assume p stores the order (qd-1) derivative
  pd = zeros(size(p));

  for q = qd:N

    if q == qd
      pd(:,q+1) = exp( gammaln(qd+1) - 0.5*sum( log(b(1:q+1)) ) );
    else
      pd(:,q+1) = (xf - a(q)).*pd(:,q) - sqrt(b(q)).*pd(:,q-1) + qd*p(:,q);
      pd(:,q+1) = 1/sqrt(b(q+1)) * pd(:,q+1);
    end

  end

  p = pd;

end


==> supplementary/MatlabSolver/ratio_eval.m <==
function[r] = ratio_eval(a, b, x, N)
% ratio_eval -- Evaluates ratios between successive orthogonal polynomials
%
% r = ratio_eval(a, b, x, N)
%   Uses the recurrence coefficients a and b to evaluate the ratio r at
%   locations x, of orders n = 1, ..., N. A ratio r_n(x) of order n is defined
%   by
%
%       r_n(x) = p_n(x) / p_{n-1}(x),
%
%   where p_n(x) is the degree-n orthonormal polynomial associated with the
%   recurrence coefficients a, b (with positive leading coefficient).
%
%   The p_n and r_n satisfy the recurrences
%
%     sqrt(b_{n+1}) p_{n+1} = (x - a_n) p_n - sqrt(b_n) p_{n-1}
%     sqrt(b_{n+1}) r_{n+1} = (x - a_n)  - sqrt(b_n) / r_n
%
%   With the input arrays a and b, we have a_n = a(n+1), b_n = b(n+1). Note
%   that b_0 = b(1) is only used to initialize p_0.
%
%   For the Nevai class, we expect a_n ---> 0, b_n ---> 1/4
%
%   The output matrix r has size numel(x) x N
%
%   Inputs:
%       x : array of doubles
%       N : positive integer, N - 1 <= length(a) == length(b)
%       a : array of recurrence coefficients
%       b : array of reucrrence coefficients

nx = numel(x);

assert(N > 0);

assert(N < length(a));
assert(N < length(b));

r = zeros([nx N]);

% Flatten x
xf = x(:);

% To initialize r, we need p_0 and p_1
p0 = 1/sqrt(b(1)) * ones([nx 1]);
p1 = 1/sqrt(b(2)) * (xf - a(1)).*p0;

r1 = p1./p0;
r(:,1) = r1;

for q = 2:N
  % Derived from three-term recurrence
  r2 = (xf - a(q)) - sqrt(b(q)) ./ r1;
  r1 = 1/sqrt(b(q+1)) * r2;

  r(:,q) = r1;
end

if nx == 1
  r = r(:);
end


==> supplementary/MatlabSolver/rbffdop.m <==
classdef rbffdop
    %RBFFDOP Properties of a generic diff. op. approximated by rbf-fd
    %  This class provides a way to set approximation properties for 
    % RBF-FD approximations to differential operators.
    
    properties
        ell
        polyM
        stencilSize         
        rbfexp
        rbf
        drbfor
        d2rbf
        s_dim
        theta
        xi
        hyppow %only used for hyperviscosity operator
    end
    
    methods
        function obj = rbffdop(s_dim, xi, theta,flag)
            %RBFFDOP Construct an instance of this class
            %   Set RBF-FD approximation properties.
            % s_dim_in: spatial dimension
            % xi_in: desired order of spatial approximation
            % theta_in: order of differential operator
            
            if flag==0
                
                
                obj.xi = xi;
                obj.theta = theta;
                obj.s_dim = s_dim;
 %               if theta~=0
                    obj.ell = obj.xi + obj.theta - 1;
                    if mod(obj.ell,2)==0
                        obj.rbfexp = obj.ell-1;
                    else
                        obj.rbfexp = obj.ell;
                    end
                    obj.rbfexp = max([obj.rbfexp,5]);        
                    obj.rbfexp = min([obj.rbfexp,11]);          
%                 else                    
%                     obj.ell = xi;
%                     obj.rbfexp = 2*xi+1;
%                 end
                obj.rbf = @(ep,r) (r+eps).^obj.rbfexp;
                obj.drbfor = @(ep,r) obj.rbfexp*(r+eps).^(obj.rbfexp-2);
                obj.d2rbf = @(ep,r) obj.rbfexp.*(obj.rbfexp-1).*(r+eps).^(obj.rbfexp-2);        
                obj.polyM = nchoosek(obj.ell+obj.s_dim,obj.s_dim);
                obj.stencilSize = 2*obj.polyM+1;
                
            else %hyperviscosity
                obj.s_dim = s_dim;
                
                %% use laplacian as judge of hyppow
                obj.xi = 1; 
                obj.ell = obj.xi + 1;
                obj.polyM = nchoosek(obj.ell+obj.s_dim,obj.s_dim);
                obj.stencilSize = 2*obj.polyM+1;   
                obj.hyppow = floor(1.5*log(obj.stencilSize)); 
                obj.rbfexp = 2*obj.hyppow+1;
                obj.ell = obj.hyppow;
                obj.polyM = nchoosek(obj.ell+obj.s_dim,obj.s_dim);
                obj.stencilSize = 2*obj.polyM + 1;
            end
        end
    end
end



==> supplementary/MatlabSolver/sbfmodel2.m <==
classdef sbfmodel2 < handle
    %SBFMODEL2 Forms a spherical basis function parametric model of a
    %closed curve in 2D.
    %Uses spherical polyharmonic splines to form parametric geometric
    %model given a set of Cartesian points in 2D. Assumes closed curve that
    %is simple (does not cross itself). Normals are also computed.
    
    properties        
        sbfexp
        sbf
        dsbfor
        s
        se
        A
        Ae       
        c
        xd
        xe
        tree
        ua
        la
        pa
        nre
        optsL
        optsU
        Nd
    end
    
    methods
        function obj = sbfmodel2(sbfexp)
            %SBFMODEL2 Construct an instance of this class
            %   Detailed explanation goes here
            obj.sbfexp = sbfexp;
            obj.sbf = @(r) (r+eps).^obj.sbfexp;            
            obj.dsbfor = @(r) obj.sbfexp*(r+eps).^(obj.sbfexp-2);
            %obj.sbf = @(r) 1./sqrt(1 + (1.2*r).^2);
            %obj.dsbfor = @(r) -180./(36.*r.^2 + 25).^(3./2);
        end
        
        function obj = precompute(obj,Nd)
            %precompute Precomputes interpolation matrices and decomposes
            %them.
            %   Nd is the number of data sites.
            obj.s = linspace(-pi,pi,Nd+1); 
            obj.s = obj.s(1:end-1)';
            [si,sj] = ndgrid(obj.s,obj.s);    
            r = sqrt(2*(1 - cos(si-sj)));    
            obj.A = obj.sbf(r);  
            [obj.la,obj.ua,obj.pa] = lu(obj.A);
            obj.optsL.LT = true;
            obj.optsU.UT = true;
            obj.Nd = Nd;
        end
        
        function obj = buildModel(obj,xd)
            %buildModel Builds geometric model using precomputed
            %information
            % xd is the Nd x 2 Cartesian node location matrix
            if size(xd,1)~=obj.Nd
                error('xd is not the right size');
            end
            obj.xd = xd;
            obj.c = linsolve(obj.ua,linsolve(obj.la,obj.pa*obj.xd,obj.optsL),obj.optsU);
        end
        
        function obj = evaluateModel(obj,h)
            %evaluateModel Uses grid spacing h to evaluate geometric model
            % h is the desired Cartesian spacing of the sample sites
            
            %% Estimate the number of sample points we need using bounding box.
            [dims,~] = GetBoundingBoxSides(obj.xd);
            wd = dims(1); ht = dims(2);
            sa = 2*(wd+ht); %surface area
            Ne = floor(sa/h);

            %% Get super sampled boundary node set
            Ne_s = 2*Ne;
            se_s = linspace(-pi,pi,Ne_s+1); se_s = se_s(1:end-1)';
            [sie,sje] = ndgrid(se_s,obj.s);    
            re = sqrt(2*(1 - cos(sie-sje)));    
            obj.Ae = obj.sbf(re);    
            xe_s = obj.Ae*obj.c;
            De = obj.dsbfor(re);
            du = sin(sie - sje);
            De = du.*De;
            tr_s = -De*obj.c;
            nr_s = [-tr_s(:,2),tr_s(:,1)];
            nr_s = nr_s./repmat(sqrt(sum(nr_s.^2,2)),[1 2]);

            %% Thin the node set
            obj.tree = KDTreeSearcher(xe_s);
            flags = ones(length(xe_s),1);
            for k=1:Ne_s
                if(flags(k,1)~=0)
                    [idxs,~] = rangesearch(obj.tree,xe_s(k,:),0.9*h);
                    ids = idxs{:};       
                    flags(ids,1)=0;        
                    flags(k)=1;
                end
            end
            inds = flags==1;
            obj.se = se_s(inds,:);
            obj.xe = xe_s(inds,:);
            obj.nre = nr_s(inds,:);  
            obj.Ae = obj.Ae(inds,:);
        end        
    end
end



==> supplementary/MatlabSolver/sbfmodel3.m <==
classdef sbfmodel3 < handle
    %SBFMODEL3 Forms a spherical basis function parametric model of a
    %closed surface in 3D.
    %Uses spherical polyharmonic splines to form parametric geometric
    %model given a set of Cartesian points in 3D. Assumes closed surface that
    %is simple (does not cross itself). Normals are also computed.
    
    properties        
        %% rbf properties
        sbfexp
        sbf
        dsbfor
        
        %% parameteric vars at datasites and sample sites
        u
        v
        ue
        ve
        
        %% Interpolation and diff mats at data sites
        A
        Du
        Dv
        
        %% Sample site eval matrix
        Ae       
        
        %% Interpolation coefficients
        c
        
        %% data sites, samples sites and a kd-tree for elimination
        xd
        xe
        tree

        %% Normals at data sites and sample sites
        nr
        nre
        
        %% LU factors of A
        optsL
        optsU
        ua
        la
        pa       
        
        %% sizes
        Nd
        Ne
        
        %% QR factors of Ae
        Q
        R
        p
    end
    
    methods
        function obj = sbfmodel3(sbfexp)
            %SBFMODEL2 Construct an instance of this class
            %   Detailed explanation goes here
            obj.sbfexp = sbfexp;
            obj.sbf = @(r) (r).^obj.sbfexp.*log(r+eps);            
            obj.dsbfor = @(r) r.^(obj.sbfexp - 2).*(obj.sbfexp*log(r+eps) + 1);
            %obj.sbf = @(r) 1./sqrt(1 + (1.2*r).^2);
            %obj.dsbfor = @(r) -180./(36.*r.^2 + 25).^(3./2);
        end
        
        function obj = precompute(obj,Nd)
            %precompute Precomputes interpolation matrices and decomposes
            %them.
            %   Nd is the number of data sites.
            x = spiral_points(1,[0,0,0],Nd);
            [obj.u,obj.v] = cart2sphm(x);
            [ui,uj] = ndgrid(obj.u,obj.u);
            [vi,vj] = ndgrid(obj.v,obj.v);
            r = 2*(1 - cos(vi).*cos(vj).*cos(ui-uj) - sin(vi).*sin(vj));
            r = sqrt(abs(r));
            obj.A = obj.sbf(r);
            du = cos(vi).*cos(vj).*sin(ui-uj);
            dv = sin(vi).*cos(vj).*cos(ui-uj) - cos(vi).*sin(vj);
            Dl = obj.dsbfor(r);
            obj.Du = Dl.*du;
            obj.Dv = Dl.*dv;            
            
            [obj.la,obj.ua,obj.pa] = lu(obj.A);
            obj.optsL.LT = true;
            obj.optsU.UT = true;
            obj.Nd = Nd;
        end
        
        function obj = buildModel(obj,xd)
            %buildModel Builds geometric model using precomputed
            %information
            % xd is the Nd x 3 Cartesian node location matrix
            if size(xd,1)~=obj.Nd
                error('xd is not the right size');
            end
            obj.xd = xd;
            obj.c = linsolve(obj.ua,linsolve(obj.la,obj.pa*obj.xd,obj.optsL),obj.optsU);
        end
        
        function obj = evaluateModel(obj,h)
            %evaluateModel Uses grid spacing h to evaluate geometric model
            % h is the desired Cartesian spacing of the sample sites
            
            %% First evaluate everything at data sites
            t1 = obj.Du*obj.c;
            t2 = obj.Dv*obj.c;
            obj.nr = cross(t1,t2,2); 
            obj.nr = (obj.nr)./repmat(sqrt(sum((obj.nr).^2,2)),[1 3]);

            
            %% Now evaluate at sample sites with supersampling and thinning
            %% Estimate the number of sample points we need using bounding box.
            [dims,~] = GetBoundingBoxSides(obj.xd);
            w1 = dims(1); w2 = dims(2); w3 = dims(3);
            sa = 2*(w1*+w2 + w2*w3 + w1*w3); %surface area
            Ne = floor(sa/h^2);

            %% Get super sampled boundary node set
            Ne_s = 5*Ne;
            lxe = spiral_points(1,[0,0,0],Ne_s);
            [ue_s,ve_s] = cart2sphm(lxe);    
            [uie,uje] = ndgrid(ue_s,obj.u);
            [vie,vje] = ndgrid(ve_s,obj.v);
            re = 2*(1 - cos(vie).*cos(vje).*cos(uie-uje) - sin(vie).*sin(vje));
            re = sqrt(abs(re));
            obj.Ae = obj.sbf(re);   
            xe_s = obj.Ae*obj.c;
            du = cos(vie).*cos(vje).*sin(uie-uje);
            dv = sin(vie).*cos(vje).*cos(uie-uje) - cos(vie).*sin(vje);
            Dl = obj.dsbfor(re);
            D1u = Dl.*du;
            D1v = Dl.*dv;
            t1e_s = D1u*obj.c;
            t2e_s = D1v*obj.c;
            nr_s = cross(t1e_s,t2e_s,2); 
            nr_s = nr_s./repmat(sqrt(sum(nr_s.^2,2)),[1 3]);

            %% Thin the node set
            obj.tree = KDTreeSearcher(xe_s);
            flags = ones(length(xe_s),1);
            for k=1:Ne_s
                if(flags(k,1)~=0)
                    [idxs,~] = rangesearch(obj.tree,xe_s(k,:),0.9*h);
                    ids = idxs{:};       
                    flags(ids,1)=0;        
                    flags(k)=1;
                end
            end
            inds = flags==1;
            obj.ue = ue_s(inds,:);
            obj.ve = ve_s(inds,:);
            obj.xe = xe_s(inds,:);
            obj.nre = nr_s(inds,:);  
            obj.Ae = obj.Ae(inds,:);
            obj.Ne = length(obj.ue);
            %[obj.Q,obj.R,obj.p] = qr(obj.Ae,0);
        end  
        
        function ceval = Expand(obj,c)
            %% Takes a quantity c defined at xd and evalutes at xe
            coeff = linsolve(obj.ua,linsolve(obj.la,obj.pa*c,obj.optsL),obj.optsU);
            ceval = obj.Ae*coeff;
        end
        
        function cd = Contract(obj,ceval)
            %% Takes a quantity c defined at xe and evalutes at xd
            coeff = zeros(obj.Nd,size(ceval,2));
            coeff(obj.p,:) = obj.R\(obj.Q\ceval);
            cd = obj.A*coeff;
        end        
    end
end



==> supplementary/MatlabSolver/spiral_points.m <==
function p = spiral_points ( r, center, n )
  p = zeros(n,3);

  for i = 1 : n

    cosphi = ( -(n-i)+ (i-1))/(n-1);

    sinphi = sqrt ( 1.0 - cosphi^2 );

    if ( i == 1 || i == n )
      theta = 0.0;
    else
      theta = theta + 3.6 / ( sinphi * sqrt ( n ) );
      theta = mod ( theta, 2.0 * pi );
    end

    p(i,1) = center(1,1) + r * sinphi * cos ( theta );
    p(i,2) = center(1,2) + r * sinphi * sin ( theta );
    p(i,3) = center(1,3) + r * cosphi;
  end
end

==> supplementary/MatlabSolver/total_degree_indices.m <==
function[a] = total_degree_indices(d, k)
% total_degree_indices -- Total degree indices
% 
% [a] = total_degree_indices(d, k)
%
%     Computes all multi-indices of degree k or less in d dimensions.
%
%     Computes (0-based) array indexing from (1-based) linear indexing. The
%     output a is a size(n,1) x dim matrix, where each row corresponds to the
%     0-based array indexing for the given linear index n.
%
%     Example:
%          k = 2 , d = 2 ----> [0 , 0
%                               1 , 0
%                               0 , 1
%                               2 , 0
%                               1 , 1
%                               0 , 2]
%
%     Input
%     -----------------
%     n         length-N vector, entries are non-negative integers
%     d         scalar, positive integer
%
%     Output
%     -----------------
%     a         (N x d) array, row k is the multi-index corresponding to n(k)
%

n = (1:nchoosek(d+k, d));

n = n - 1;

n = n(:);
n = n+1;
n_max = max(n);

% Find the largest polynomial order we'll need:
N = 0;
while nchoosek(N+d,d)<n_max
  N = N + 1;
end

% Generate all the tuples up to max(n) and then pluck out the ones we want
a = zeros([nchoosek(N+d,d), d]);

row_id = 1;
a(row_id,:) = zeros([1 d]);
row_id = 2;

if N == 0
  a = zeros([size(n,1) d]);
else
  for q = 1:N
    current_row = zeros([1 d]);
    current_row(1) = q;
    a(row_id,:) = current_row;
    row_id = row_id + 1;

    % "The traveling ones-man method"
    onesman_home = 1;
    onesman_location = 1;

    finished = false;

    while not(finished)
      onesman_pilgrimage();
    end
  end

  a = a(n,:);
end

function[] = onesman_pilgrimage()
  while onesman_location < d
    onesman_location = onesman_location + 1;
    current_row(onesman_location-1) = current_row(onesman_location-1) - 1;
    current_row(onesman_location) = current_row(onesman_location) + 1;
    a(row_id,:) = current_row;
    row_id = row_id + 1;
  end

  if onesman_home + 1 == d 
    % Then make all the other onesman in column d-1 travel as well
    while current_row(onesman_home)>0
      current_row(end) = current_row(end) + 1;
      current_row(end-1) = current_row(end-1) - 1;
      a(row_id,:) = current_row;
      row_id = row_id + 1;
    end
  end

  if current_row(end)==q
    finished = true;
    return % done
  end

  % Now update new home for (next) onesman
  % There must exist a zero in some column; find the last consecutive one from
  % the right

  columns = find(current_row, 2, 'last');
  current_row(columns(1)) = current_row(columns(1)) - 1;
  current_row(columns(1)+1) = current_row(end) + 1;
  current_row(end) = 0;
  a(row_id,:) = current_row;
  row_id = row_id + 1;

  onesman_home = columns(1)+1;
  onesman_location = columns(1)+1;
end

end


==> supplementary/src/dtpinn_cupy_fp32.py <==
import json
from collections import defaultdict
import os
import math
from datetime import datetime
from math import log, floor, isnan
import torch.nn.functional as F
from torch.autograd import grad
import torch.optim.lr_scheduler as schedulers
from torch import optim
from torch import nn
import torch
from torch.nn import MSELoss
from network import W
import numpy as np
import matplotlib.pyplot as plt
from scipy.io import loadmat
from scipy.interpolate import griddata
import cupy
from cupy.sparse import csr_matrix
from torch.utils.dlpack import to_dlpack
from torch.utils.dlpack import from_dlpack
import time
from itertools import product, combinations
from mpl_toolkits.mplot3d import Axes3D
from mpl_toolkits.mplot3d.art3d import Poly3DCollection
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib.gridspec as gridspec

torch.manual_seed(0)

# CUDA support
if torch.cuda.is_available():
    pytorch_device = torch.device('cuda')
    torch.cuda.init()
    device_string = "cuda"
    torch.cuda.manual_seed_all(0)
else:
    pytorch_device = torch.device('cpu')
    device_string = "cpu"
print(f"Device being used: {device_string}")

# global transposes of the sparse matrices
L_t, B_t = None, None


class Cupy_mul_L(torch.autograd.Function):
    @staticmethod
    def forward(ctx, u_pred_, sparse):
        """
        u_pred is the network's prediction
        """
        return from_dlpack(sparse.dot(cupy.from_dlpack(to_dlpack(u_pred_))).toDlpack())
        
    @staticmethod
    def backward(ctx, grad_output):
        """
        grad_output is with respect to u_pred
        """
        return from_dlpack(L_t.dot(cupy.from_dlpack(to_dlpack(grad_output))).toDlpack()), None
        
class Cupy_mul_B(torch.autograd.Function):
    @staticmethod
    def forward(ctx, u_pred_, sparse):
        """
        u_pred is the network's prediction
        """
        return from_dlpack(sparse.dot(cupy.from_dlpack(to_dlpack(u_pred_))).toDlpack())
        
    @staticmethod
    def backward(ctx, grad_output):
        """
        grad_output is with respect to u_pred
        """
        return from_dlpack(B_t.dot(cupy.from_dlpack(to_dlpack(grad_output))).toDlpack()), None

class Trainer:
    def __init__(self, config=None, **kwargs):
        self.lr = config['lr']
        self.network_precision_string = config['precision']
        self.network_precision_dtype = torch.float32 if self.network_precision_string == "float32" else torch.float64
        self.epochs = config['epochs']
        self.__dict__.update(kwargs)
        self.logged_results = defaultdict(list)
        self.f_pred_ = None
        self.boundary_loss_term_ = None

        self.w = W(config)
        if self.verbosity:
            print(self.w, '\n')

        # interior points
        self.x_interior = torch.vstack([self.x_i.clone()])
        self.y_interior = torch.vstack([self.y_i.clone()])
        self.X_interior = torch.hstack([self.x_interior, self.y_interior])

        # interior and boundary points
        self.x_tilde = torch.vstack([self.x_i.clone(), self.x_b.clone()])
        self.y_tilde = torch.vstack([self.y_i.clone(), self.y_b.clone()])
        self.X_tilde = torch.hstack([self.x_tilde, self.y_tilde])

        # interior, boundary, and ghost points
        self.x_full = torch.vstack([self.x_i.clone(), self.x_b.clone(), self.x_g.clone()])
        self.y_full = torch.vstack([self.y_i.clone(), self.y_b.clone(), self.y_g.clone()])
        self.X_full = torch.hstack([self.x_full, self.y_full])

        # boundary points
        self.X_b = torch.hstack([self.x_b.clone(), self.y_b.clone()])

        if config['optimizer'] == 'adam':
            self.optimizer_choice = optim.Adam
        elif config['optimizer'] == 'lbfgs':
            self.optimizer_choice = optim.LBFGS
        elif config['optimizer'] == 'sgd':
            self.optimizer_choice = optim.SGD

        self.optimizer = self.optimizer_choice(self.w.parameters(), lr=self.lr)

    @staticmethod
    def compute_mse(a, b):
        mse = MSELoss()(torch.flatten(a), torch.flatten(b))
        return mse.item()

    @staticmethod
    def compute_l2(a, b):
        diff = torch.subtract(torch.flatten(a).detach().cpu(), torch.flatten(b).detach().cpu())
        relative_l2_error = torch.linalg.norm(diff) / torch.linalg.norm(torch.flatten(b))
        return relative_l2_error.item()

    @staticmethod
    def compute_linf(a):
        return torch.linalg.norm(a.to(PRECISION), ord=float('inf')).item()

    def train(self):
        global L_t, B_t
        epochs = self.epochs

        # multiplying L and B with random vectors to "generate a kernel" and move them to the GPU
        rand_vec = cupy.from_dlpack(to_dlpack(torch.rand(self.L.shape[1], 2).to(torch.float32).to(device_string)))
        self.L.dot(rand_vec)
        self.B.dot(rand_vec)
        
        L_t = csr_matrix(self.L.transpose().astype(np.float32))
        B_t = csr_matrix(self.B.transpose().astype(np.float32))
        
        # initializing the matvec kernel for the sparse matrices' transposes
        rand_L_vec = cupy.from_dlpack(to_dlpack(torch.rand(self.L.shape[0], 2).to(torch.float32).to(device_string)))
        rand_B_vec = cupy.from_dlpack(to_dlpack(torch.rand(self.B.shape[0], 2).to(torch.float32).to(device_string)))
        L_t.dot(rand_L_vec)
        B_t.dot(rand_B_vec)
        
        L_mul = Cupy_mul_L.apply
        B_mul = Cupy_mul_B.apply

        if device_string == "cuda":
            torch.cuda.synchronize() # first call to get all cuda tensors on GPU
        start = time.perf_counter()

        for i in range(1, epochs + 1):
            try:
                def closure():
                    self.optimizer.zero_grad()

                    # u_pred_full on all points
                    u_pred_full = self.w.forward(self.X_full)
                    assert u_pred_full.dtype == self.network_precision_dtype
                    
                    # pde being enforced on interior and boundary
                    f_pred = L_mul(u_pred_full, self.L) - self.f
                    assert f_pred.dtype == torch.float32
                    self.f_pred_ = f_pred

                    # boundary condition enforced on boundary
                    boundary_loss_term = B_mul(u_pred_full, self.B) - self.g
                    assert boundary_loss_term.dtype == torch.float32
                    self.boundary_loss_term_ = boundary_loss_term

                    l2 = torch.mean(torch.square(torch.flatten(f_pred)))
                    l3 = torch.mean(torch.square(torch.flatten(boundary_loss_term)))

                    train_loss = l2 + l3

                    assert train_loss.dtype == torch.float32
                    train_loss.backward(retain_graph=True)
                    return train_loss.item()
               
                loss_value = self.optimizer.step(closure)
                # synchronize
                if device_string == "cuda":
                    torch.cuda.synchronize() # second call right before time clock to finish all operations
                epoch_time = time.perf_counter() - start

                '''
                logging errors and printing them
                '''
                training_pred = self.w.forward(self.X_tilde)
                test_pred = self.w.forward(self.test_X_tilde)

                # TRAINING
                pred_tilde = self.w.forward(self.X_tilde)
                u_x = grad(pred_tilde, self.x_tilde, grad_outputs=torch.ones_like(
                           pred_tilde), create_graph=True, retain_graph=True)[0]
                u_xx = grad(u_x, self.x_tilde, grad_outputs=torch.ones_like(
                            pred_tilde), create_graph=True, retain_graph=True)[0]

                u_y = grad(pred_tilde, self.y_tilde, grad_outputs=torch.ones_like(
                           pred_tilde), create_graph=True, retain_graph=True)[0]
                u_yy = grad(u_y, self.y_tilde, grad_outputs=torch.ones_like(
                            pred_tilde), create_graph=True, retain_graph=True)[0]

                # Poisson residual
                pde_residual_training = (u_xx + u_yy) - self.f

                boundary_pred = self.w.forward(self.X_b)

                # first partial derivatives on the boundary
                l2_w_x = grad(boundary_pred, self.x_b, grad_outputs=torch.ones_like(boundary_pred),
                              create_graph=True, retain_graph=True)[0]
                l2_w_y = grad(boundary_pred, self.y_b, grad_outputs=torch.ones_like(boundary_pred),
                              create_graph=True, retain_graph=True)[0]

                # combining the partial derivatives
                w_xy = torch.hstack([l2_w_x, l2_w_y])

                # element wise dot product between the normal vectors and first partial derivatives
                gradient_n = torch.multiply(self.n, w_xy).sum(dim=1).unsqueeze(dim=1)

                # loss on the boundary
                boundary_residual_training = torch.multiply(self.alpha, gradient_n) + \
                                    torch.multiply(self.beta, boundary_pred) - self.g
                # TEST
                pred_tilde_test = self.w.forward(self.test_X_tilde)
                u_x = grad(pred_tilde_test, self.test_x_tilde, grad_outputs=torch.ones_like(
                           pred_tilde_test), create_graph=True, retain_graph=True)[0]
                u_xx = grad(u_x, self.test_x_tilde, grad_outputs=torch.ones_like(
                            pred_tilde_test), create_graph=True, retain_graph=True)[0]

                u_y = grad(pred_tilde_test, self.test_y_tilde, grad_outputs=torch.ones_like(
                           pred_tilde_test), create_graph=True, retain_graph=True)[0]
                u_yy = grad(u_y, self.test_y_tilde, grad_outputs=torch.ones_like(
                            pred_tilde_test), create_graph=True, retain_graph=True)[0]

                # Poisson residual
                pde_residual_test = (u_xx + u_yy) - self.f_test

                boundary_pred = self.w.forward(self.test_X_b)

                # first partial derivatives on the boundary
                l2_w_x = grad(boundary_pred, self.test_x_b, grad_outputs=torch.ones_like(boundary_pred),
                              create_graph=True, retain_graph=True)[0]
                l2_w_y = grad(boundary_pred, self.test_y_b, grad_outputs=torch.ones_like(boundary_pred),
                              create_graph=True, retain_graph=True)[0]

                # combining the partial derivatives
                w_xy = torch.hstack([l2_w_x, l2_w_y])

                # element wise dot product between the normal vectors and first partial derivatives
                gradient_n = torch.multiply(self.n_test, w_xy).sum(dim=1).unsqueeze(dim=1)

                # loss on the boundary
                boundary_residual_test = torch.multiply(self.alpha_test, gradient_n) + \
                                    torch.multiply(self.beta_test, boundary_pred) - self.g_test

                # storing losses in variables
                # ============================================================
                training_discrete_pde_residual = self.compute_linf(self.f_pred_)
                training_discrete_boundary_residual = self.compute_linf(self.boundary_loss_term_)
                # ============================================================
                training_pde_residual = self.compute_linf(pde_residual_training)
                test_pde_residual = self.compute_linf(pde_residual_test)
                training_boundary_residual = self.compute_linf(boundary_residual_training)
                test_boundary_residual = self.compute_linf(boundary_residual_test)
                training_mse = self.compute_mse(training_pred, self.u_true)
                test_mse = self.compute_mse(test_pred, self.test_u_true)
                training_l2 = self.compute_l2(training_pred, self.u_true)
                test_l2 = self.compute_l2(test_pred, self.test_u_true)

                # logging losses and other important things in lists
                self.logged_results['training_losses'].append(loss_value)
                self.logged_results['training_mse_losses'].append(training_mse)
                self.logged_results['training_l2_losses'].append(training_l2)
                self.logged_results['training_pde_residual'].append(training_pde_residual)
                self.logged_results['training_boundary_residual'].append(training_boundary_residual)
                self.logged_results['test_mse_losses'].append(test_mse)
                self.logged_results['test_l2_losses'].append(test_l2)
                self.logged_results['test_pde_residual'].append(test_pde_residual)
                self.logged_results['test_boundary_residual'].append(test_boundary_residual)
                self.logged_results['epochs_list'].append(i)
                self.logged_results['epoch_time'].append(epoch_time)
                self.logged_results['training_discrete_pde_residual'].append(training_discrete_pde_residual)
                self.logged_results['training_discrete_boundary_residual'].append(training_discrete_boundary_residual)

                # Anneal learning rate if the loss is more than moving average of previous 10 elements
                annealing_count = 0
                annealing_counter = 0
                if annealing_count > 10 and loss_value > sum(self.logged_results['training_losses'][-11:-1])/10.:
                    annealing_count = 0
                    annealing_counter += 1
                    print('\n' + '-'*40)
                    print('Annealing learning rate.')
                    self.optimizer.param_groups[0]['lr'] -= 0.0025
                    print(f"New learning rate is: {self.optimizer.param_groups[0]['lr']}")
                    print('-'*40 + '\n')
                annealing_count += 1

                if i > 30 and (isnan(loss_value) or loss_value > 500):
                    # loss has exploded, this will trigger this run to restart
                    print(f"Loss exploded to: {loss_value}")
                    return False

                if i % self.print_interval == 0 and self.verbosity:
                    print('='*70)
                    print(f'Iter {i},\nTraining loss = {loss_value}')

                    # laplacian(pinn) - f
                    print('\nLaplacian(pinn) - f')
                    print('===TRAINING' + '='*36)
                    print(training_pde_residual)
                    print('===TEST' + '='*40)
                    print(test_pde_residual)

                    # alpha * d/dn pinn + beta * pinn - g
                    print('\nalpha * d/dn pinn + beta * pinn - g')
                    print('===TRAINING' + '='*36)
                    print(training_boundary_residual)
                    print('===TEST' + '='*40)
                    print(test_boundary_residual)

                    # mse errors
                    print('\nMSE errors w.r.t. u_true')
                    # training
                    print('===TRAINING' + '='*36)
                    print(f'PINN MSE: {training_mse}')
                    # test
                    print('===TEST' + '='*40)
                    print(f'PINN MSE: {test_mse}')

                    # l2 errors
                    print(f'\nL2 errors w.r.t. u_true')
                    # training
                    print('===TRAINING' + '='*36)
                    print(f'PINN L2: {training_l2}')
                    # test
                    print('===TEST' + '='*40)
                    print(f'PINN L2: {test_l2}')
            except KeyboardInterrupt:
                print('Keyboard Interrupt. Ending training.')
                return dict(self.logged_results)

        print(f"Learning rate annealed {annealing_counter} times")
        return dict(self.logged_results)

def load_mat_cupy(mat):
    csr = csr_matrix(mat.astype(np.float32))
    return csr

def save_results(data, file_name):
    with open(file_name, 'w') as f:
        json.dump(data, f, indent=4)

if __name__ == "__main__":
    # cupy setup
    device = cupy.cuda.Device(0)
    cupy.cuda.Device(0).use()
    
    PRECISION = torch.float32
    network_precisions = ["float32"]
    orders = [2, 3, 4, 5]
    training_size = [582, 828, 1663, 2236, 3196, 4977, 6114, 8767, 19638]
    supervised_options = [False]
    activation_function = 'tanh'
    lr = 0.0075

    for network_precision in network_precisions:
        results_folder = f"gpu_discrete_cupy_csr_results_{network_precision}network_noprint"
        print(f"\nUsing network precision:{network_precision}")
        for cur_supervised_option in supervised_options:
            print(f'\nGoing over supervised={cur_supervised_option}')
            for order in orders:
                for size in training_size:
                    supervised_file_bool = 'supervised' if cur_supervised_option else 'unsupervised'
                    file_name = f"{order}_{size}"
                    test_name = f"{order}_21748_test"
                    save_folder = f'../{results_folder}/discrete_pinn/{order}/{size}/{supervised_file_bool}/'
                    if not os.path.isdir(save_folder):
                        os.makedirs(save_folder)
                    save_file_name = save_folder + 'results.json'

                    print('\n\n')
                    print('+'*70)
                    print(f'Running {network_precision} DT-PINN on {file_name} with {activation_function}')
                    print('+'*70)
                    print('\n\n')

                    # read mat files
                    X_i = torch.tensor(loadmat(f"../data/files_{file_name}/Xi.mat")["Xi"], dtype=PRECISION, requires_grad=True).to(device_string)
                    X_b = torch.tensor(loadmat(f"../data/files_{file_name}/Xb.mat")["Xb"], dtype=PRECISION, requires_grad=True).to(device_string)
                    X_g = torch.tensor(loadmat(f"../data/files_{file_name}/Xg.mat")["X_g"], dtype=PRECISION, requires_grad=True).to(device_string)
                    n = torch.tensor(loadmat(f"../data/files_{file_name}/n.mat")["n"], dtype=PRECISION, requires_grad=True).to(device_string)
                    u_true = torch.tensor(loadmat(f"../data/files_{file_name}/u.mat")["u"], dtype=PRECISION).to(device_string)
                    f = torch.tensor(loadmat(f"../data/files_{file_name}/f.mat")["f"], dtype=PRECISION, requires_grad=True).to(device_string)
                    g = torch.tensor(loadmat(f"../data/files_{file_name}/g.mat")["g"], dtype=PRECISION, requires_grad=True).to(device_string)
                    alpha = torch.tensor(loadmat(f"../data/files_{file_name}/alpha.mat")["Neucoeff"], dtype=PRECISION, requires_grad=True).to(device_string)
                    beta = torch.tensor(loadmat(f"../data/files_{file_name}/beta.mat")["Dircoeff"], dtype=PRECISION, requires_grad=True).to(device_string)
                    L = load_mat_cupy(loadmat(f"../data/files_{file_name}/L1.mat")["L1"])
                    B = load_mat_cupy(loadmat(f"../data/files_{file_name}/B1.mat")["B1"])
                    time.sleep(1)
                    b_starts = X_i.shape[0]
                    b_end = b_starts + X_b.shape[0]

                    # test files
                    X_i_test = torch.tensor(loadmat(f"../data/files_{test_name}/Xi.mat")["Xi"], dtype=PRECISION, requires_grad=True).to(device_string)
                    X_b_test = torch.tensor(loadmat(f"../data/files_{test_name}/Xb.mat")["Xb"], dtype=PRECISION, requires_grad=True).to(device_string)
                    test_u_true = torch.tensor(loadmat(f"../data/files_{test_name}/u.mat")["u"], dtype=PRECISION).to(device_string)
                    f_test = torch.tensor(loadmat(f"../data/files_{test_name}/f.mat")["f"], dtype=PRECISION, requires_grad=True).to(device_string)
                    g_test = torch.tensor(loadmat(f"../data/files_{test_name}/g.mat")["g"], dtype=PRECISION, requires_grad=True).to(device_string)
                    alpha_test = torch.tensor(loadmat(f"../data/files_{test_name}/alpha.mat")["Neucoeff"], dtype=PRECISION, requires_grad=True).to(device_string)
                    beta_test = torch.tensor(loadmat(f"../data/files_{test_name}/beta.mat")["Dircoeff"], dtype=PRECISION, requires_grad=True).to(device_string)
                    n_test = torch.tensor(loadmat(f"../data/files_{test_name}/n.mat")["n"], dtype=PRECISION, requires_grad=True).to(device_string)

                    test_x_i = X_i_test[:, 0].unsqueeze(dim=1)
                    test_y_i = X_i_test[:, 1].unsqueeze(dim=1)
                    test_x_b = X_b_test[:, 0].unsqueeze(dim=1)
                    test_y_b = X_b_test[:, 1].unsqueeze(dim=1)

                    test_x_tilde = torch.vstack([test_x_i, test_x_b])
                    test_y_tilde = torch.vstack([test_y_i, test_y_b])
                    test_X_tilde = torch.hstack([test_x_tilde, test_y_tilde])

                    test_X_b = torch.hstack([test_x_b, test_y_b])

                    # need to separate the spatial dimensions in X matrices for proper partial derivatives with autograd
                    x_i = X_i[:, 0].unsqueeze(dim=1)
                    y_i = X_i[:, 1].unsqueeze(dim=1)
                    x_b = X_b[:, 0].unsqueeze(dim=1)
                    y_b = X_b[:, 1].unsqueeze(dim=1)
                    x_g = X_g[:, 0].unsqueeze(dim=1)
                    y_g = X_g[:, 1].unsqueeze(dim=1)

                    # only compute losses on interior and boundary points
                    ib_idx = X_i.shape[0] + X_b.shape[0]

                    # define list for Trainer input
                    config = {
                        'spatial_dim': 2,
                        'precision': network_precision,
                        'activation': activation_function,
                        'order': 2, # activation order
                        'network_device': device_string,
                        'layers': 4,
                        'nodes': 50,
                        'epochs': 5000,
                        'optimizer': 'lbfgs',
                        'lr': lr,
                    }
                    print(f"Learning rate: {config['lr']}")
                    vars = {
                        'n': n,
                        'x_i': x_i,
                        'x_b': x_b,
                        'x_g': x_g,
                        'y_i': y_i,
                        'y_b': y_b,
                        'y_g': y_g,
                        'ib_idx': ib_idx,
                        'u_true': u_true,
                        'L': L,
                        'B': B,
                        'test_X_tilde': test_X_tilde,
                        'test_u_true': test_u_true,
                        'test_x_i': test_x_i,
                        'test_y_i': test_y_i,
                        'test_x_b': test_x_b,
                        'test_y_b': test_y_b,
                        'test_x_tilde': test_x_tilde,
                        'test_y_tilde': test_y_tilde,
                        'test_X_b': test_X_b,
                        'f_test': f_test,
                        'beta_test': beta_test,
                        'alpha_test': alpha_test,
                        'g_test': g_test,
                        'n_test': n_test,
                        'f': f,
                        'g': g,
                        'alpha': alpha,
                        'beta': beta,
                        'b_end': b_end,
                        'b_starts': b_starts,
                        'supervised': cur_supervised_option,
                        'print_interval': 10,
                        'verbosity': True,
                    }

                    flag = True
                    while flag:
                        trainer = Trainer(config=config, **vars)
                        logged_results = trainer.train()
                        if type(logged_results) == bool:
                            config['lr'] /= 2.0
                            print(f"Restarting with learning rate = {config['lr']}")
                            continue
                        else:
                            flag = False

                    logged_results = logged_results | config
                    save_results(logged_results, save_file_name)
                    config['lr'] = lr



==> supplementary/src/dtpinn_cupy_fp64.py <==
import json
from collections import defaultdict
import os
import math
from datetime import datetime
from math import log, floor, isnan
import torch.nn.functional as F
from torch.autograd import grad
import torch.optim.lr_scheduler as schedulers
from torch import optim
from torch import nn
import torch
from torch.nn import MSELoss
from network import W
import numpy as np
import matplotlib.pyplot as plt
from scipy.io import loadmat
from scipy.interpolate import griddata
import cupy
from cupy.sparse import csr_matrix
from torch.utils.dlpack import to_dlpack
from torch.utils.dlpack import from_dlpack
import time
from itertools import product, combinations
from mpl_toolkits.mplot3d import Axes3D
from mpl_toolkits.mplot3d.art3d import Poly3DCollection
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib.gridspec as gridspec

torch.manual_seed(0)

# CUDA support
if torch.cuda.is_available():
    pytorch_device = torch.device('cuda')
    torch.cuda.init()
    device_string = "cuda"
    torch.cuda.manual_seed_all(0)
else:
    pytorch_device = torch.device('cpu')
    device_string = "cpu"
print(f"Device being used: {device_string}")

# global transposes of the sparse matrices
L_t, B_t = None, None


class Cupy_mul_L(torch.autograd.Function):
    @staticmethod
    def forward(ctx, u_pred_, sparse):
        """
        u_pred is the network's prediction
        """
        return from_dlpack(sparse.dot(cupy.from_dlpack(to_dlpack(u_pred_))).toDlpack())
        
    @staticmethod
    def backward(ctx, grad_output):
        """
        grad_output is with respect to u_pred
        """
        return from_dlpack(L_t.dot(cupy.from_dlpack(to_dlpack(grad_output))).toDlpack()), None
        
class Cupy_mul_B(torch.autograd.Function):
    @staticmethod
    def forward(ctx, u_pred_, sparse):
        """
        u_pred is the network's prediction
        """
        return from_dlpack(sparse.dot(cupy.from_dlpack(to_dlpack(u_pred_))).toDlpack())
        
    @staticmethod
    def backward(ctx, grad_output):
        """
        grad_output is with respect to u_pred
        """
        return from_dlpack(B_t.dot(cupy.from_dlpack(to_dlpack(grad_output))).toDlpack()), None

class Trainer:
    def __init__(self, config=None, **kwargs):
        self.lr = config['lr']
        self.network_precision_string = config['precision']
        self.network_precision_dtype = torch.float32 if self.network_precision_string == "float32" else torch.float64
        self.epochs = config['epochs']
        self.__dict__.update(kwargs)
        self.logged_results = defaultdict(list)
        self.f_pred_ = None
        self.boundary_loss_term_ = None

        self.w = W(config)
        if self.verbosity:
            print(self.w, '\n')

        # interior points
        self.x_interior = torch.vstack([self.x_i.clone()])
        self.y_interior = torch.vstack([self.y_i.clone()])
        self.X_interior = torch.hstack([self.x_interior, self.y_interior])

        # interior and boundary points
        self.x_tilde = torch.vstack([self.x_i.clone(), self.x_b.clone()])
        self.y_tilde = torch.vstack([self.y_i.clone(), self.y_b.clone()])
        self.X_tilde = torch.hstack([self.x_tilde, self.y_tilde])

        # interior, boundary, and ghost points
        self.x_full = torch.vstack([self.x_i.clone(), self.x_b.clone(), self.x_g.clone()])
        self.y_full = torch.vstack([self.y_i.clone(), self.y_b.clone(), self.y_g.clone()])
        self.X_full = torch.hstack([self.x_full, self.y_full])

        # boundary points
        self.X_b = torch.hstack([self.x_b.clone(), self.y_b.clone()])

        if config['optimizer'] == 'adam':
            self.optimizer_choice = optim.Adam
        elif config['optimizer'] == 'lbfgs':
            self.optimizer_choice = optim.LBFGS
        elif config['optimizer'] == 'sgd':
            self.optimizer_choice = optim.SGD

        self.optimizer = self.optimizer_choice(self.w.parameters(), lr=self.lr)

    @staticmethod
    def compute_mse(a, b):
        mse = MSELoss()(torch.flatten(a), torch.flatten(b))
        return mse.item()

    @staticmethod
    def compute_l2(a, b):
        diff = torch.subtract(torch.flatten(a).detach().cpu(), torch.flatten(b).detach().cpu())
        relative_l2_error = torch.linalg.norm(diff) / torch.linalg.norm(torch.flatten(b))
        return relative_l2_error.item()

    @staticmethod
    def compute_linf(a):
        return torch.linalg.norm(a.to(PRECISION), ord=float('inf')).item()

    def train(self):
        global L_t, B_t
        epochs = self.epochs

        # multiplying L and B with random vectors to "generate a kernel" and move them to the GPU
        rand_vec = cupy.from_dlpack(to_dlpack(torch.rand(self.L.shape[1], 2).to(torch.float64).to(device_string)))
        self.L.dot(rand_vec)
        self.B.dot(rand_vec)
        
        L_t = csr_matrix(self.L.transpose().astype(np.float64))
        B_t = csr_matrix(self.B.transpose().astype(np.float64))
        
        # initializing the matvec kernel for the sparse matrices' transposes
        rand_L_vec = cupy.from_dlpack(to_dlpack(torch.rand(self.L.shape[0], 2).to(torch.float64).to(device_string)))
        rand_B_vec = cupy.from_dlpack(to_dlpack(torch.rand(self.B.shape[0], 2).to(torch.float64).to(device_string)))
        L_t.dot(rand_L_vec)
        B_t.dot(rand_B_vec)
        
        L_mul = Cupy_mul_L.apply
        B_mul = Cupy_mul_B.apply

        if device_string == "cuda":
            torch.cuda.synchronize() # first call to get all cuda tensors on GPU
        start = time.perf_counter()

        for i in range(1, epochs + 1):
            try:
                def closure():
                    self.optimizer.zero_grad()

                    # u_pred_full on all points
                    u_pred_full = self.w.forward(self.X_full)
                    assert u_pred_full.dtype == self.network_precision_dtype
                    
                    # pde being enforced on interior and boundary
                    f_pred = L_mul(u_pred_full, self.L) - self.f
                    assert f_pred.dtype == torch.float64
                    self.f_pred_ = f_pred

                    # boundary condition enforced on boundary
                    boundary_loss_term = B_mul(u_pred_full, self.B) - self.g
                    assert boundary_loss_term.dtype == torch.float64
                    self.boundary_loss_term_ = boundary_loss_term

                    l2 = torch.mean(torch.square(torch.flatten(f_pred)))
                    l3 = torch.mean(torch.square(torch.flatten(boundary_loss_term)))

                    train_loss = l2 + l3

                    train_loss.backward(retain_graph=True)
                    return train_loss.item()
               
                loss_value = self.optimizer.step(closure)
                # synchronize
                if device_string == "cuda":
                    torch.cuda.synchronize() # second call right before time clock to finish all operations
                epoch_time = time.perf_counter() - start

                '''
                logging errors and printing them
                '''
                training_pred = self.w.forward(self.X_tilde)
                test_pred = self.w.forward(self.test_X_tilde)

                # TRAINING
                pred_tilde = self.w.forward(self.X_tilde)
                u_x = grad(pred_tilde, self.x_tilde, grad_outputs=torch.ones_like(
                           pred_tilde), create_graph=True, retain_graph=True)[0]
                u_xx = grad(u_x, self.x_tilde, grad_outputs=torch.ones_like(
                            pred_tilde), create_graph=True, retain_graph=True)[0]

                u_y = grad(pred_tilde, self.y_tilde, grad_outputs=torch.ones_like(
                           pred_tilde), create_graph=True, retain_graph=True)[0]
                u_yy = grad(u_y, self.y_tilde, grad_outputs=torch.ones_like(
                            pred_tilde), create_graph=True, retain_graph=True)[0]

                # Poisson residual
                pde_residual_training = (u_xx + u_yy) - self.f

                boundary_pred = self.w.forward(self.X_b)

                # first partial derivatives on the boundary
                l2_w_x = grad(boundary_pred, self.x_b, grad_outputs=torch.ones_like(boundary_pred),
                              create_graph=True, retain_graph=True)[0]
                l2_w_y = grad(boundary_pred, self.y_b, grad_outputs=torch.ones_like(boundary_pred),
                              create_graph=True, retain_graph=True)[0]

                # combining the partial derivatives
                w_xy = torch.hstack([l2_w_x, l2_w_y])

                # element wise dot product between the normal vectors and first partial derivatives
                gradient_n = torch.multiply(self.n, w_xy).sum(dim=1).unsqueeze(dim=1)

                # loss on the boundary
                boundary_residual_training = torch.multiply(self.alpha, gradient_n) + \
                                    torch.multiply(self.beta, boundary_pred) - self.g
                # TEST
                pred_tilde_test = self.w.forward(self.test_X_tilde)
                u_x = grad(pred_tilde_test, self.test_x_tilde, grad_outputs=torch.ones_like(
                           pred_tilde_test), create_graph=True, retain_graph=True)[0]
                u_xx = grad(u_x, self.test_x_tilde, grad_outputs=torch.ones_like(
                            pred_tilde_test), create_graph=True, retain_graph=True)[0]

                u_y = grad(pred_tilde_test, self.test_y_tilde, grad_outputs=torch.ones_like(
                           pred_tilde_test), create_graph=True, retain_graph=True)[0]
                u_yy = grad(u_y, self.test_y_tilde, grad_outputs=torch.ones_like(
                            pred_tilde_test), create_graph=True, retain_graph=True)[0]

                # Poisson residual
                pde_residual_test = (u_xx + u_yy) - self.f_test

                boundary_pred = self.w.forward(self.test_X_b)

                # first partial derivatives on the boundary
                l2_w_x = grad(boundary_pred, self.test_x_b, grad_outputs=torch.ones_like(boundary_pred),
                              create_graph=True, retain_graph=True)[0]
                l2_w_y = grad(boundary_pred, self.test_y_b, grad_outputs=torch.ones_like(boundary_pred),
                              create_graph=True, retain_graph=True)[0]

                # combining the partial derivatives
                w_xy = torch.hstack([l2_w_x, l2_w_y])

                # element wise dot product between the normal vectors and first partial derivatives
                gradient_n = torch.multiply(self.n_test, w_xy).sum(dim=1).unsqueeze(dim=1)

                # loss on the boundary
                boundary_residual_test = torch.multiply(self.alpha_test, gradient_n) + \
                                    torch.multiply(self.beta_test, boundary_pred) - self.g_test

                # storing losses in variables
                # ============================================================
                training_discrete_pde_residual = self.compute_linf(self.f_pred_)
                training_discrete_boundary_residual = self.compute_linf(self.boundary_loss_term_)
                # ============================================================
                training_pde_residual = self.compute_linf(pde_residual_training)
                test_pde_residual = self.compute_linf(pde_residual_test)
                training_boundary_residual = self.compute_linf(boundary_residual_training)
                test_boundary_residual = self.compute_linf(boundary_residual_test)
                training_mse = self.compute_mse(training_pred, self.u_true)
                test_mse = self.compute_mse(test_pred, self.test_u_true)
                training_l2 = self.compute_l2(training_pred, self.u_true)
                test_l2 = self.compute_l2(test_pred, self.test_u_true)

                # logging losses and other important things in lists
                self.logged_results['training_losses'].append(loss_value)
                self.logged_results['training_mse_losses'].append(training_mse)
                self.logged_results['training_l2_losses'].append(training_l2)
                self.logged_results['training_pde_residual'].append(training_pde_residual)
                self.logged_results['training_boundary_residual'].append(training_boundary_residual)
                self.logged_results['test_mse_losses'].append(test_mse)
                self.logged_results['test_l2_losses'].append(test_l2)
                self.logged_results['test_pde_residual'].append(test_pde_residual)
                self.logged_results['test_boundary_residual'].append(test_boundary_residual)
                self.logged_results['epochs_list'].append(i)
                self.logged_results['epoch_time'].append(epoch_time)
                self.logged_results['training_discrete_pde_residual'].append(training_discrete_pde_residual)
                self.logged_results['training_discrete_boundary_residual'].append(training_discrete_boundary_residual)

                # Anneal learning rate if the loss is more than moving average of previous 10 elements
                annealing_count = 0
                annealing_counter = 0
                if annealing_count > 10 and loss_value > sum(self.logged_results['training_losses'][-11:-1])/10.:
                    annealing_count = 0
                    annealing_counter += 1
                    print('\n' + '-'*40)
                    print('Annealing learning rate.')
                    self.optimizer.param_groups[0]['lr'] -= 0.0025
                    print(f"New learning rate is: {self.optimizer.param_groups[0]['lr']}")
                    print('-'*40 + '\n')
                annealing_count += 1

                if i > 30 and (isnan(loss_value) or loss_value > 500):
                    # loss has exploded, this will trigger this run to restart
                    print(f"Loss exploded to: {loss_value}")
                    return False

                if i % self.print_interval == 0 and self.verbosity:
                    print('='*70)
                    print(f'Iter {i},\nTraining loss = {loss_value}')

                    # laplacian(pinn) - f
                    print('\nLaplacian(pinn) - f')
                    print('===TRAINING' + '='*36)
                    print(training_pde_residual)
                    print('===TEST' + '='*40)
                    print(test_pde_residual)

                    # alpha * d/dn pinn + beta * pinn - g
                    print('\nalpha * d/dn pinn + beta * pinn - g')
                    print('===TRAINING' + '='*36)
                    print(training_boundary_residual)
                    print('===TEST' + '='*40)
                    print(test_boundary_residual)

                    # mse errors
                    print('\nMSE errors w.r.t. u_true')
                    # training
                    print('===TRAINING' + '='*36)
                    print(f'PINN MSE: {training_mse}')
                    # test
                    print('===TEST' + '='*40)
                    print(f'PINN MSE: {test_mse}')

                    # l2 errors
                    print(f'\nL2 errors w.r.t. u_true')
                    # training
                    print('===TRAINING' + '='*36)
                    print(f'PINN L2: {training_l2}')
                    # test
                    print('===TEST' + '='*40)
                    print(f'PINN L2: {test_l2}')
            except KeyboardInterrupt:
                print('Keyboard Interrupt. Ending training.')
                return dict(self.logged_results)

        print(f"Learning rate annealed {annealing_counter} times")
        return dict(self.logged_results)

def load_mat_cupy(mat):
    csr = csr_matrix(mat, dtype=np.float64)
    return csr

def save_results(data, file_name):
    with open(file_name, 'w') as f:
        json.dump(data, f, indent=4)

if __name__ == "__main__":
    # cupy setup
    device = cupy.cuda.Device(0)
    cupy.cuda.Device(0).use()
    
    PRECISION = torch.float64
    network_precisions = ["float64"]
    orders = [2, 3, 4, 5]
    training_size = [582, 828, 1663, 2236, 3196, 4977, 6114, 8767, 19638]
    supervised_options = [False]
    activation_function = 'tanh'
    lr = 0.04

    for network_precision in network_precisions:
        results_folder = f"gpu_{network_precision}_cupy_csr_results_noprint"
        print(f"\nUsing network precision:{network_precision}")
        for cur_supervised_option in supervised_options:
            print(f'\nGoing over supervised={cur_supervised_option}')
            for order in orders:
                for size in training_size:
                    supervised_file_bool = 'supervised' if cur_supervised_option else 'unsupervised'
                    file_name = f"{order}_{size}"
                    test_name = f"{order}_21748_test"
                    save_folder = f'../{results_folder}/discrete_pinn/{order}/{size}/{supervised_file_bool}/'
                    if not os.path.isdir(save_folder):
                        os.makedirs(save_folder)
                    save_file_name = save_folder + 'results.json'

                    print('\n\n')
                    print('+'*70)
                    print(f'Running {network_precision} DT-PINN on {file_name} with {activation_function}')
                    print('+'*70)
                    print('\n\n')

                    # read mat files
                    X_i = torch.tensor(loadmat(f"../data/files_{file_name}/Xi.mat")["Xi"], dtype=PRECISION, requires_grad=True).to(device_string)
                    X_b = torch.tensor(loadmat(f"../data/files_{file_name}/Xb.mat")["Xb"], dtype=PRECISION, requires_grad=True).to(device_string)
                    X_g = torch.tensor(loadmat(f"../data/files_{file_name}/Xg.mat")["X_g"], dtype=PRECISION, requires_grad=True).to(device_string)
                    n = torch.tensor(loadmat(f"../data/files_{file_name}/n.mat")["n"], dtype=PRECISION, requires_grad=True).to(device_string)
                    u_true = torch.tensor(loadmat(f"../data/files_{file_name}/u.mat")["u"], dtype=PRECISION).to(device_string)
                    f = torch.tensor(loadmat(f"../data/files_{file_name}/f.mat")["f"], dtype=PRECISION, requires_grad=True).to(device_string)
                    g = torch.tensor(loadmat(f"../data/files_{file_name}/g.mat")["g"], dtype=PRECISION, requires_grad=True).to(device_string)
                    alpha = torch.tensor(loadmat(f"../data/files_{file_name}/alpha.mat")["Neucoeff"], dtype=PRECISION, requires_grad=True).to(device_string)
                    beta = torch.tensor(loadmat(f"../data/files_{file_name}/beta.mat")["Dircoeff"], dtype=PRECISION, requires_grad=True).to(device_string)
                    L = load_mat_cupy(loadmat(f"../data/files_{file_name}/L1.mat")["L1"])
                    B = load_mat_cupy(loadmat(f"../data/files_{file_name}/B1.mat")["B1"])
                    time.sleep(1)
                    b_starts = X_i.shape[0]
                    b_end = b_starts + X_b.shape[0]

                    # test files
                    X_i_test = torch.tensor(loadmat(f"../data/files_{test_name}/Xi.mat")["Xi"], dtype=PRECISION, requires_grad=True).to(device_string)
                    X_b_test = torch.tensor(loadmat(f"../data/files_{test_name}/Xb.mat")["Xb"], dtype=PRECISION, requires_grad=True).to(device_string)
                    test_u_true = torch.tensor(loadmat(f"../data/files_{test_name}/u.mat")["u"], dtype=PRECISION).to(device_string)
                    f_test = torch.tensor(loadmat(f"../data/files_{test_name}/f.mat")["f"], dtype=PRECISION, requires_grad=True).to(device_string)
                    g_test = torch.tensor(loadmat(f"../data/files_{test_name}/g.mat")["g"], dtype=PRECISION, requires_grad=True).to(device_string)
                    alpha_test = torch.tensor(loadmat(f"../data/files_{test_name}/alpha.mat")["Neucoeff"], dtype=PRECISION, requires_grad=True).to(device_string)
                    beta_test = torch.tensor(loadmat(f"../data/files_{test_name}/beta.mat")["Dircoeff"], dtype=PRECISION, requires_grad=True).to(device_string)
                    n_test = torch.tensor(loadmat(f"../data/files_{test_name}/n.mat")["n"], dtype=PRECISION, requires_grad=True).to(device_string)

                    test_x_i = X_i_test[:, 0].unsqueeze(dim=1)
                    test_y_i = X_i_test[:, 1].unsqueeze(dim=1)
                    test_x_b = X_b_test[:, 0].unsqueeze(dim=1)
                    test_y_b = X_b_test[:, 1].unsqueeze(dim=1)

                    test_x_tilde = torch.vstack([test_x_i, test_x_b])
                    test_y_tilde = torch.vstack([test_y_i, test_y_b])
                    test_X_tilde = torch.hstack([test_x_tilde, test_y_tilde])

                    test_X_b = torch.hstack([test_x_b, test_y_b])

                    # need to separate the spatial dimensions in X matrices for proper partial derivatives with autograd
                    x_i = X_i[:, 0].unsqueeze(dim=1)
                    y_i = X_i[:, 1].unsqueeze(dim=1)
                    x_b = X_b[:, 0].unsqueeze(dim=1)
                    y_b = X_b[:, 1].unsqueeze(dim=1)
                    x_g = X_g[:, 0].unsqueeze(dim=1)
                    y_g = X_g[:, 1].unsqueeze(dim=1)

                    # only compute losses on interior and boundary points
                    ib_idx = X_i.shape[0] + X_b.shape[0]

                    # define list for Trainer input
                    config = {
                        'spatial_dim': 2,
                        'precision': network_precision,
                        'activation': activation_function,
                        'order': 2, # activation order
                        'network_device': device_string,
                        'layers': 4,
                        'nodes': 50,
                        'epochs': 5000,
                        'optimizer': 'lbfgs',
                        'lr': lr,
                    }
                    print(f"Learning rate: {config['lr']}")
                    vars = {
                        'n': n,
                        'x_i': x_i,
                        'x_b': x_b,
                        'x_g': x_g,
                        'y_i': y_i,
                        'y_b': y_b,
                        'y_g': y_g,
                        'ib_idx': ib_idx,
                        'u_true': u_true,
                        'L': L,
                        'B': B,
                        'test_X_tilde': test_X_tilde,
                        'test_u_true': test_u_true,
                        'test_x_i': test_x_i,
                        'test_y_i': test_y_i,
                        'test_x_b': test_x_b,
                        'test_y_b': test_y_b,
                        'test_x_tilde': test_x_tilde,
                        'test_y_tilde': test_y_tilde,
                        'test_X_b': test_X_b,
                        'f_test': f_test,
                        'beta_test': beta_test,
                        'alpha_test': alpha_test,
                        'g_test': g_test,
                        'n_test': n_test,
                        'f': f,
                        'g': g,
                        'alpha': alpha,
                        'beta': beta,
                        'b_end': b_end,
                        'b_starts': b_starts,
                        'supervised': cur_supervised_option,
                        'print_interval': 10,
                        'verbosity': True,
                    }

                    flag = True
                    while flag:
                        trainer = Trainer(config=config, **vars)
                        logged_results = trainer.train()
                        if type(logged_results) == bool:
                            config['lr'] /= 2.0
                            print(f"Restarting with learning rate = {config['lr']}")
                            continue
                        else:
                            flag = False

                    logged_results = logged_results | config
                    save_results(logged_results, save_file_name)
                    config['lr'] = lr



==> supplementary/src/dtpinn_cupy_fp64_nonlinear.py <==
import json
from collections import defaultdict
import os
import math
from datetime import datetime
from math import log, floor, isnan
import torch.nn.functional as F
from torch.autograd import grad
import torch.optim.lr_scheduler as schedulers
from torch import optim
from torch import nn
import torch
from torch.nn import MSELoss
from network import W
import numpy as np
import matplotlib.pyplot as plt
from scipy.io import loadmat
from scipy.interpolate import griddata
import cupy
from cupy.sparse import csr_matrix
from torch.utils.dlpack import to_dlpack
from torch.utils.dlpack import from_dlpack
import time
from itertools import product, combinations
from mpl_toolkits.mplot3d import Axes3D
from mpl_toolkits.mplot3d.art3d import Poly3DCollection
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib.gridspec as gridspec

torch.manual_seed(0)

# CUDA support
if torch.cuda.is_available():
    pytorch_device = torch.device('cuda')
    torch.cuda.init()
    device_string = "cuda"
    torch.cuda.manual_seed_all(0)
else:
    pytorch_device = torch.device('cpu')
    device_string = "cpu"
print(f"Device being used: {device_string}")

# global transposes of the sparse matrices
L_t, B_t = None, None


class Cupy_mul_L(torch.autograd.Function):
    @staticmethod
    def forward(ctx, u_pred_, sparse):
        """
        u_pred is the network's prediction
        """
        return from_dlpack(sparse.dot(cupy.from_dlpack(to_dlpack(u_pred_))).toDlpack())
        
    @staticmethod
    def backward(ctx, grad_output):
        """
        grad_output is with respect to u_pred
        """
        return from_dlpack(L_t.dot(cupy.from_dlpack(to_dlpack(grad_output))).toDlpack()), None
        
class Cupy_mul_B(torch.autograd.Function):
    @staticmethod
    def forward(ctx, u_pred_, sparse):
        """
        u_pred is the network's prediction
        """
        return from_dlpack(sparse.dot(cupy.from_dlpack(to_dlpack(u_pred_))).toDlpack())
        
    @staticmethod
    def backward(ctx, grad_output):
        """
        grad_output is with respect to u_pred
        """
        return from_dlpack(B_t.dot(cupy.from_dlpack(to_dlpack(grad_output))).toDlpack()), None

class Trainer:
    def __init__(self, config=None, **kwargs):
        self.lr = config['lr']
        self.network_precision_string = config['precision']
        self.network_precision_dtype = torch.float32 if self.network_precision_string == "float32" else torch.float64
        self.epochs = config['epochs']
        self.__dict__.update(kwargs)
        self.logged_results = defaultdict(list)
        self.f_pred_ = None
        self.boundary_loss_term_ = None

        self.w = W(config)
        if self.verbosity:
            print(self.w, '\n')

        # interior points
        self.x_interior = torch.vstack([self.x_i.clone()])
        self.y_interior = torch.vstack([self.y_i.clone()])
        self.X_interior = torch.hstack([self.x_interior, self.y_interior])

        # interior and boundary points
        self.x_tilde = torch.vstack([self.x_i.clone(), self.x_b.clone()])
        self.y_tilde = torch.vstack([self.y_i.clone(), self.y_b.clone()])
        self.X_tilde = torch.hstack([self.x_tilde, self.y_tilde])

        # interior, boundary, and ghost points
        self.x_full = torch.vstack([self.x_i.clone(), self.x_b.clone(), self.x_g.clone()])
        self.y_full = torch.vstack([self.y_i.clone(), self.y_b.clone(), self.y_g.clone()])
        self.X_full = torch.hstack([self.x_full, self.y_full])

        # boundary points
        self.X_b = torch.hstack([self.x_b.clone(), self.y_b.clone()])

        if config['optimizer'] == 'adam':
            self.optimizer_choice = optim.Adam
        elif config['optimizer'] == 'lbfgs':
            self.optimizer_choice = optim.LBFGS
        elif config['optimizer'] == 'sgd':
            self.optimizer_choice = optim.SGD

        self.optimizer = self.optimizer_choice(self.w.parameters(), lr=self.lr)

    @staticmethod
    def compute_mse(a, b):
        mse = MSELoss()(torch.flatten(a), torch.flatten(b))
        return mse.item()

    @staticmethod
    def compute_l2(a, b):
        diff = torch.subtract(torch.flatten(a).detach().cpu(), torch.flatten(b).detach().cpu())
        relative_l2_error = torch.linalg.norm(diff) / torch.linalg.norm(torch.flatten(b))
        return relative_l2_error.item()

    @staticmethod
    def compute_linf(a):
        return torch.linalg.norm(a.to(PRECISION), ord=float('inf')).item()

    def train(self):
        global L_t, B_t
        epochs = self.epochs

        # multiplying L and B with random vectors to "generate a kernel" and move them to the GPU
        rand_vec = cupy.from_dlpack(to_dlpack(torch.rand(self.L.shape[1], 2).to(torch.float64).to(device_string)))
        self.L.dot(rand_vec)
        self.B.dot(rand_vec)
        
        L_t = csr_matrix(self.L.transpose().astype(np.float64))
        B_t = csr_matrix(self.B.transpose().astype(np.float64))
        
        # initializing the matvec kernel for the sparse matrices' transposes
        rand_L_vec = cupy.from_dlpack(to_dlpack(torch.rand(self.L.shape[0], 2).to(torch.float64).to(device_string)))
        rand_B_vec = cupy.from_dlpack(to_dlpack(torch.rand(self.B.shape[0], 2).to(torch.float64).to(device_string)))
        L_t.dot(rand_L_vec)
        B_t.dot(rand_B_vec)
        
        L_mul = Cupy_mul_L.apply
        B_mul = Cupy_mul_B.apply

        if device_string == "cuda":
            torch.cuda.synchronize() # first call to get all cuda tensors on GPU
        start = time.perf_counter()

        for i in range(1, epochs + 1):
            try:
                def closure():
                    self.optimizer.zero_grad()

                    # u_pred_full on all points
                    u_pred_full = self.w.forward(self.X_full)
                    
                    # pde being enforced on interior and boundary
                    f_pred = L_mul(u_pred_full, self.L) - self.f - torch.exp(u_pred_full[:self.ib_idx])
                    self.f_pred_ = f_pred

                    # boundary condition enforced on boundary
                    boundary_loss_term = B_mul(u_pred_full, self.B) - self.g
                    assert boundary_loss_term.dtype == torch.float64
                    self.boundary_loss_term_ = boundary_loss_term

                    l2 = torch.mean(torch.square(torch.flatten(f_pred)))
                    l3 = torch.mean(torch.square(torch.flatten(boundary_loss_term)))

                    train_loss = l2 + l3

                    train_loss.backward(retain_graph=True)
                    return train_loss.item()
               
                loss_value = self.optimizer.step(closure)
                # synchronize
                if device_string == "cuda":
                    torch.cuda.synchronize() # second call right before time clock to finish all operations
                epoch_time = time.perf_counter() - start

                '''
                logging errors and printing them
                '''
                training_pred = self.w.forward(self.X_tilde)
                test_pred = self.w.forward(self.test_X_tilde)

                # TRAINING
                pred_tilde = self.w.forward(self.X_tilde)
                u_x = grad(pred_tilde, self.x_tilde, grad_outputs=torch.ones_like(
                           pred_tilde), create_graph=True, retain_graph=True)[0]
                u_xx = grad(u_x, self.x_tilde, grad_outputs=torch.ones_like(
                            pred_tilde), create_graph=True, retain_graph=True)[0]

                u_y = grad(pred_tilde, self.y_tilde, grad_outputs=torch.ones_like(
                           pred_tilde), create_graph=True, retain_graph=True)[0]
                u_yy = grad(u_y, self.y_tilde, grad_outputs=torch.ones_like(
                            pred_tilde), create_graph=True, retain_graph=True)[0]

                # Poisson residual
                pde_residual_training = (u_xx + u_yy) - self.f - torch.exp(pred_tilde)

                boundary_pred = self.w.forward(self.X_b)

                # first partial derivatives on the boundary
                l2_w_x = grad(boundary_pred, self.x_b, grad_outputs=torch.ones_like(boundary_pred),
                              create_graph=True, retain_graph=True)[0]
                l2_w_y = grad(boundary_pred, self.y_b, grad_outputs=torch.ones_like(boundary_pred),
                              create_graph=True, retain_graph=True)[0]

                # combining the partial derivatives
                w_xy = torch.hstack([l2_w_x, l2_w_y])

                # element wise dot product between the normal vectors and first partial derivatives
                gradient_n = torch.multiply(self.n, w_xy).sum(dim=1).unsqueeze(dim=1)

                # loss on the boundary
                boundary_residual_training = torch.multiply(self.alpha, gradient_n) + \
                                    torch.multiply(self.beta, boundary_pred) - self.g
                # TEST
                pred_tilde_test = self.w.forward(self.test_X_tilde)
                u_x = grad(pred_tilde_test, self.test_x_tilde, grad_outputs=torch.ones_like(
                           pred_tilde_test), create_graph=True, retain_graph=True)[0]
                u_xx = grad(u_x, self.test_x_tilde, grad_outputs=torch.ones_like(
                            pred_tilde_test), create_graph=True, retain_graph=True)[0]

                u_y = grad(pred_tilde_test, self.test_y_tilde, grad_outputs=torch.ones_like(
                           pred_tilde_test), create_graph=True, retain_graph=True)[0]
                u_yy = grad(u_y, self.test_y_tilde, grad_outputs=torch.ones_like(
                            pred_tilde_test), create_graph=True, retain_graph=True)[0]

                # Poisson residual
                pde_residual_test = (u_xx + u_yy) - self.f_test - torch.exp(pred_tilde_test)

                boundary_pred = self.w.forward(self.test_X_b)

                # first partial derivatives on the boundary
                l2_w_x = grad(boundary_pred, self.test_x_b, grad_outputs=torch.ones_like(boundary_pred),
                              create_graph=True, retain_graph=True)[0]
                l2_w_y = grad(boundary_pred, self.test_y_b, grad_outputs=torch.ones_like(boundary_pred),
                              create_graph=True, retain_graph=True)[0]

                # combining the partial derivatives
                w_xy = torch.hstack([l2_w_x, l2_w_y])

                # element wise dot product between the normal vectors and first partial derivatives
                gradient_n = torch.multiply(self.n_test, w_xy).sum(dim=1).unsqueeze(dim=1)

                # loss on the boundary
                boundary_residual_test = torch.multiply(self.alpha_test, gradient_n) + \
                                    torch.multiply(self.beta_test, boundary_pred) - self.g_test

                # storing losses in variables
                # ============================================================
                training_discrete_pde_residual = self.compute_linf(self.f_pred_)
                training_discrete_boundary_residual = self.compute_linf(self.boundary_loss_term_)
                # ============================================================
                training_pde_residual = self.compute_linf(pde_residual_training)
                test_pde_residual = self.compute_linf(pde_residual_test)
                training_boundary_residual = self.compute_linf(boundary_residual_training)
                test_boundary_residual = self.compute_linf(boundary_residual_test)
                training_mse = self.compute_mse(training_pred, self.u_true)
                test_mse = self.compute_mse(test_pred, self.test_u_true)
                training_l2 = self.compute_l2(training_pred, self.u_true)
                test_l2 = self.compute_l2(test_pred, self.test_u_true)

                # logging losses and other important things in lists
                self.logged_results['training_losses'].append(loss_value)
                self.logged_results['training_mse_losses'].append(training_mse)
                self.logged_results['training_l2_losses'].append(training_l2)
                self.logged_results['training_pde_residual'].append(training_pde_residual)
                self.logged_results['training_boundary_residual'].append(training_boundary_residual)
                self.logged_results['test_mse_losses'].append(test_mse)
                self.logged_results['test_l2_losses'].append(test_l2)
                self.logged_results['test_pde_residual'].append(test_pde_residual)
                self.logged_results['test_boundary_residual'].append(test_boundary_residual)
                self.logged_results['epochs_list'].append(i)
                self.logged_results['epoch_time'].append(epoch_time)
                self.logged_results['training_discrete_pde_residual'].append(training_discrete_pde_residual)
                self.logged_results['training_discrete_boundary_residual'].append(training_discrete_boundary_residual)

                # Anneal learning rate if the loss is more than moving average of previous 10 elements
                annealing_count = 0
                annealing_counter = 0
                if annealing_count > 10 and loss_value > sum(self.logged_results['training_losses'][-11:-1])/10.:
                    annealing_count = 0
                    annealing_counter += 1
                    print('\n' + '-'*40)
                    print('Annealing learning rate.')
                    self.optimizer.param_groups[0]['lr'] -= 0.0025
                    print(f"New learning rate is: {self.optimizer.param_groups[0]['lr']}")
                    print('-'*40 + '\n')
                annealing_count += 1

                if i > 30 and (isnan(loss_value) or loss_value > 500):
                    # loss has exploded, this will trigger this run to restart
                    print(f"Loss exploded to: {loss_value}")
                    return False

                if i % self.print_interval == 0 and self.verbosity:
                    print('='*70)
                    print(f'Iter {i},\nTraining loss = {loss_value}')

                    # laplacian(pinn) - f
                    print('\nLaplacian(pinn) - f')
                    print('===TRAINING' + '='*36)
                    print(training_pde_residual)
                    print('===TEST' + '='*40)
                    print(test_pde_residual)

                    # alpha * d/dn pinn + beta * pinn - g
                    print('\nalpha * d/dn pinn + beta * pinn - g')
                    print('===TRAINING' + '='*36)
                    print(training_boundary_residual)
                    print('===TEST' + '='*40)
                    print(test_boundary_residual)

                    # mse errors
                    print('\nMSE errors w.r.t. u_true')
                    # training
                    print('===TRAINING' + '='*36)
                    print(f'PINN MSE: {training_mse}')
                    # test
                    print('===TEST' + '='*40)
                    print(f'PINN MSE: {test_mse}')

                    # l2 errors
                    print(f'\nL2 errors w.r.t. u_true')
                    # training
                    print('===TRAINING' + '='*36)
                    print(f'PINN L2: {training_l2}')
                    # test
                    print('===TEST' + '='*40)
                    print(f'PINN L2: {test_l2}')
            except KeyboardInterrupt:
                print('Keyboard Interrupt. Ending training.')
                return dict(self.logged_results)

        print(f"Learning rate annealed {annealing_counter} times")
        return dict(self.logged_results)

def load_mat_cupy(mat):
    csr = csr_matrix(mat, dtype=np.float64)
    return csr

def save_results(data, file_name):
    with open(file_name, 'w') as f:
        json.dump(data, f, indent=4)

if __name__ == "__main__":
    # cupy setup
    device = cupy.cuda.Device(0)
    cupy.cuda.Device(0).use()
    
    PRECISION = torch.float64
    network_precisions = ["float64"]
    orders = [2, 3, 4, 5]
    training_size = [582, 828, 1663, 2236, 3196, 4977, 6114, 8767, 19638]
    supervised_options = [False]
    activation_function = 'tanh'
    lr = 0.01

    for network_precision in network_precisions:
        results_folder = f"gpu_nonlinear_data_{network_precision}_cupy_csr_results_noprint"
        print(f"\nUsing network precision:{network_precision}")
        for cur_supervised_option in supervised_options:
            print(f'\nGoing over supervised={cur_supervised_option}')
            for order in orders:
                for size in training_size:
                    supervised_file_bool = 'supervised' if cur_supervised_option else 'unsupervised'
                    file_name = f"{order}_{size}"
                    test_name = f"{order}_21748_test"
                    save_folder = f'../{results_folder}/discrete_pinn/{order}/{size}/{supervised_file_bool}/'
                    if not os.path.isdir(save_folder):
                        os.makedirs(save_folder)
                    save_file_name = save_folder + 'results.json'

                    print('\n\n')
                    print('+'*70)
                    print(f'Running {network_precision} nonlinear_data DT-PINN on {file_name} with {activation_function}')
                    print('+'*70)
                    print('\n\n')

                    # read mat files
                    X_i = torch.tensor(loadmat(f"../nonlinear_data/files_{file_name}/Xi.mat")["Xi"], dtype=PRECISION, requires_grad=True).to(device_string)
                    X_b = torch.tensor(loadmat(f"../nonlinear_data/files_{file_name}/Xb.mat")["Xb"], dtype=PRECISION, requires_grad=True).to(device_string)
                    X_g = torch.tensor(loadmat(f"../nonlinear_data/files_{file_name}/Xg.mat")["X_g"], dtype=PRECISION, requires_grad=True).to(device_string)
                    n = torch.tensor(loadmat(f"../nonlinear_data/files_{file_name}/n.mat")["n"], dtype=PRECISION, requires_grad=True).to(device_string)
                    u_true = torch.tensor(loadmat(f"../nonlinear_data/files_{file_name}/u.mat")["u"], dtype=PRECISION).to(device_string)
                    f = torch.tensor(loadmat(f"../nonlinear_data/files_{file_name}/f.mat")["f"], dtype=PRECISION, requires_grad=True).to(device_string)
                    g = torch.tensor(loadmat(f"../nonlinear_data/files_{file_name}/g.mat")["g"], dtype=PRECISION, requires_grad=True).to(device_string)
                    alpha = torch.tensor(loadmat(f"../nonlinear_data/files_{file_name}/alpha.mat")["Neucoeff"], dtype=PRECISION, requires_grad=True).to(device_string)
                    beta = torch.tensor(loadmat(f"../nonlinear_data/files_{file_name}/beta.mat")["Dircoeff"], dtype=PRECISION, requires_grad=True).to(device_string)
                    L = load_mat_cupy(loadmat(f"../nonlinear_data/files_{file_name}/L1.mat")["L1"])
                    B = load_mat_cupy(loadmat(f"../nonlinear_data/files_{file_name}/B1.mat")["B1"])
                    time.sleep(1)
                    b_starts = X_i.shape[0]
                    b_end = b_starts + X_b.shape[0]

                    # test files
                    X_i_test = torch.tensor(loadmat(f"../nonlinear_data/files_{test_name}/Xi.mat")["Xi"], dtype=PRECISION, requires_grad=True).to(device_string)
                    X_b_test = torch.tensor(loadmat(f"../nonlinear_data/files_{test_name}/Xb.mat")["Xb"], dtype=PRECISION, requires_grad=True).to(device_string)
                    test_u_true = torch.tensor(loadmat(f"../nonlinear_data/files_{test_name}/u.mat")["u"], dtype=PRECISION).to(device_string)
                    f_test = torch.tensor(loadmat(f"../nonlinear_data/files_{test_name}/f.mat")["f"], dtype=PRECISION, requires_grad=True).to(device_string)
                    g_test = torch.tensor(loadmat(f"../nonlinear_data/files_{test_name}/g.mat")["g"], dtype=PRECISION, requires_grad=True).to(device_string)
                    alpha_test = torch.tensor(loadmat(f"../nonlinear_data/files_{test_name}/alpha.mat")["Neucoeff"], dtype=PRECISION, requires_grad=True).to(device_string)
                    beta_test = torch.tensor(loadmat(f"../nonlinear_data/files_{test_name}/beta.mat")["Dircoeff"], dtype=PRECISION, requires_grad=True).to(device_string)
                    n_test = torch.tensor(loadmat(f"../nonlinear_data/files_{test_name}/n.mat")["n"], dtype=PRECISION, requires_grad=True).to(device_string)

                    test_x_i = X_i_test[:, 0].unsqueeze(dim=1)
                    test_y_i = X_i_test[:, 1].unsqueeze(dim=1)
                    test_x_b = X_b_test[:, 0].unsqueeze(dim=1)
                    test_y_b = X_b_test[:, 1].unsqueeze(dim=1)

                    test_x_tilde = torch.vstack([test_x_i, test_x_b])
                    test_y_tilde = torch.vstack([test_y_i, test_y_b])
                    test_X_tilde = torch.hstack([test_x_tilde, test_y_tilde])

                    test_X_b = torch.hstack([test_x_b, test_y_b])

                    # need to separate the spatial dimensions in X matrices for proper partial derivatives with autograd
                    x_i = X_i[:, 0].unsqueeze(dim=1)
                    y_i = X_i[:, 1].unsqueeze(dim=1)
                    x_b = X_b[:, 0].unsqueeze(dim=1)
                    y_b = X_b[:, 1].unsqueeze(dim=1)
                    x_g = X_g[:, 0].unsqueeze(dim=1)
                    y_g = X_g[:, 1].unsqueeze(dim=1)

                    # only compute losses on interior and boundary points
                    ib_idx = X_i.shape[0] + X_b.shape[0]

                    # define list for Trainer input
                    config = {
                        'spatial_dim': 2,
                        'precision': network_precision,
                        'activation': activation_function,
                        'order': 2, # activation order
                        'network_device': device_string,
                        'layers': 4,
                        'nodes': 50,
                        'epochs': 5000,
                        'optimizer': 'lbfgs',
                        'lr': lr,
                    }
                    print(f"Learning rate: {config['lr']}")
                    vars = {
                        'n': n,
                        'x_i': x_i,
                        'x_b': x_b,
                        'x_g': x_g,
                        'y_i': y_i,
                        'y_b': y_b,
                        'y_g': y_g,
                        'ib_idx': ib_idx,
                        'u_true': u_true,
                        'L': L,
                        'B': B,
                        'test_X_tilde': test_X_tilde,
                        'test_u_true': test_u_true,
                        'test_x_i': test_x_i,
                        'test_y_i': test_y_i,
                        'test_x_b': test_x_b,
                        'test_y_b': test_y_b,
                        'test_x_tilde': test_x_tilde,
                        'test_y_tilde': test_y_tilde,
                        'test_X_b': test_X_b,
                        'f_test': f_test,
                        'beta_test': beta_test,
                        'alpha_test': alpha_test,
                        'g_test': g_test,
                        'n_test': n_test,
                        'f': f,
                        'g': g,
                        'alpha': alpha,
                        'beta': beta,
                        'b_end': b_end,
                        'b_starts': b_starts,
                        'supervised': cur_supervised_option,
                        'print_interval': 10,
                        'verbosity': True,
                    }

                    flag = True
                    while flag:
                        trainer = Trainer(config=config, **vars)
                        logged_results = trainer.train()
                        if type(logged_results) == bool:
                            config['lr'] /= 2.0
                            print(f"Restarting with learning rate = {config['lr']}")
                            continue
                        else:
                            flag = False

                    logged_results = logged_results | config
                    save_results(logged_results, save_file_name)
                    config['lr'] = lr



==> supplementary/src/effect_of_depth.py <==
import json
from collections import defaultdict
import os
import math
from datetime import datetime
from math import log, floor, isnan
import torch.nn.functional as F
from torch.autograd import grad
import torch.optim.lr_scheduler as schedulers
from torch import optim
from torch import nn
import torch
from torch.nn import MSELoss
from network import W
import numpy as np
import matplotlib.pyplot as plt
from scipy.io import loadmat
from scipy.interpolate import griddata
import cupy
from cupy.sparse import csr_matrix
from torch.utils.dlpack import to_dlpack
from torch.utils.dlpack import from_dlpack
import time
from itertools import product, combinations
from mpl_toolkits.mplot3d import Axes3D
from mpl_toolkits.mplot3d.art3d import Poly3DCollection
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib.gridspec as gridspec

torch.manual_seed(0)

# CUDA support
if torch.cuda.is_available():
    pytorch_device = torch.device('cuda')
    torch.cuda.init()
    device_string = "cuda"
    torch.cuda.manual_seed_all(0)
else:
    pytorch_device = torch.device('cpu')
    device_string = "cpu"
print(f"Device being used: {device_string}")

# global transposes of the sparse matrices
L_t= None


class Cupy_mul_L(torch.autograd.Function):
    @staticmethod
    def forward(ctx, u_pred_, sparse):
        """
        u_pred is the network's prediction
        """
        return from_dlpack(sparse.dot(cupy.from_dlpack(to_dlpack(u_pred_))).toDlpack())
        
    @staticmethod
    def backward(ctx, grad_output):
        """
        grad_output is with respect to u_pred
        """
        return from_dlpack(L_t.dot(cupy.from_dlpack(to_dlpack(grad_output))).toDlpack()), None
        
class Trainer:
    def __init__(self, config=None, **kwargs):
        self.lr = config['lr']
        self.network_precision_string = config['precision']
        self.network_precision_dtype = torch.float32 if self.network_precision_string == "float32" else torch.float64
        self.epochs = config['epochs']
        self.__dict__.update(kwargs)
        self.logged_results = defaultdict(list)
        self.f_pred_ = None
        self.boundary_loss_term_ = None

        self.w = W(config)
        if self.verbosity:
            print(self.w, '\n')

        # interior points
        self.x_interior = torch.vstack([self.x_i.clone()])
        self.y_interior = torch.vstack([self.y_i.clone()])
        self.X_interior = torch.hstack([self.x_interior, self.y_interior])

        # interior and boundary points
        self.x_tilde = torch.vstack([self.x_i.clone(), self.x_b.clone()])
        self.y_tilde = torch.vstack([self.y_i.clone(), self.y_b.clone()])
        self.X_tilde = torch.hstack([self.x_tilde, self.y_tilde])

        # interior, boundary, and ghost points
        self.x_full = torch.vstack([self.x_i.clone(), self.x_b.clone(), self.x_g.clone()])
        self.y_full = torch.vstack([self.y_i.clone(), self.y_b.clone(), self.y_g.clone()])
        self.X_full = torch.hstack([self.x_full, self.y_full])

        # boundary points
        self.X_b = torch.hstack([self.x_b.clone(), self.y_b.clone()])

        if config['optimizer'] == 'adam':
            self.optimizer_choice = optim.Adam
        elif config['optimizer'] == 'lbfgs':
            self.optimizer_choice = optim.LBFGS
        elif config['optimizer'] == 'sgd':
            self.optimizer_choice = optim.SGD

        self.optimizer = self.optimizer_choice(self.w.parameters(), lr=self.lr)

    @staticmethod
    def compute_mse(a, b):
        mse = MSELoss()(torch.flatten(a), torch.flatten(b))
        return mse.item()

    @staticmethod
    def compute_l2(a, b):
        diff = torch.subtract(torch.flatten(a).detach().cpu(), torch.flatten(b).detach().cpu())
        relative_l2_error = torch.linalg.norm(diff) / torch.linalg.norm(torch.flatten(b))
        return relative_l2_error.item()

    @staticmethod
    def compute_linf(a):
        return torch.linalg.norm(a.to(PRECISION), ord=float('inf')).item()

    def train(self):
        # multiplying L and B with random vectors to "generate a kernel" and move them to the GPU
        rand_vec = cupy.from_dlpack(to_dlpack(torch.rand(self.L.shape[1], 2).to(torch.float64).to(device_string)))
        self.L.dot(rand_vec)
        L_mul = Cupy_mul_L.apply

        # discrete
        u_pred_full = self.w.forward(self.X_full)
        
        assert self.X_full.dtype == torch.float64
        assert u_pred_full.dtype == torch.float64

        if device_string == "cuda":
            torch.cuda.synchronize() # first call to get all cuda tensors on GPU
        start = time.perf_counter()
        
        discrete_value = L_mul(u_pred_full, self.L)

        if device_string == "cuda":
            torch.cuda.synchronize() # second call right before time clock to finish all operations
        discrete_time = time.perf_counter() - start
        
        # fp64 autograd
        u_pred_tilde = self.w.forward(self.X_tilde)
        
        if device_string == "cuda":
            torch.cuda.synchronize() # first call to get all cuda tensors on GPU
        start = time.perf_counter()
        
        u_x = grad(u_pred_tilde, self.x_tilde, grad_outputs=torch.ones_like(
                   u_pred_tilde), create_graph=True, retain_graph=True)[0]
        u_xx = grad(u_x, self.x_tilde, grad_outputs=torch.ones_like(
                    u_pred_tilde), create_graph=True, retain_graph=True)[0]

        u_y = grad(u_pred_tilde, self.y_tilde, grad_outputs=torch.ones_like(
                   u_pred_tilde), create_graph=True, retain_graph=True)[0]
        u_yy = grad(u_y, self.y_tilde, grad_outputs=torch.ones_like(
                    u_pred_tilde), create_graph=True, retain_graph=True)[0]

        # Poisson residual
        fp64_autograd_value = (u_xx + u_yy)
        
        if device_string == "cuda":
            torch.cuda.synchronize() # second call right before time clock to finish all operations
        fp64_autograd_time = time.perf_counter() - start

        # fp32 autograd
        self.x_tilde = self.x_tilde.to(torch.float32)
        self.y_tilde = self.y_tilde.to(torch.float32)
        self.X_tilde = torch.hstack([self.x_tilde, self.y_tilde])
        
        config['precision'] = 'float32'
        self.w = W(config)
        
        u_pred_tilde = self.w.forward(self.X_tilde)
        
        assert self.x_tilde.dtype == torch.float32
        assert self.y_tilde.dtype == torch.float32
        assert u_pred_tilde.dtype == torch.float32

        if device_string == "cuda":
            torch.cuda.synchronize() # first call to get all cuda tensors on GPU
        start = time.perf_counter()

        u_x = grad(u_pred_tilde, self.x_tilde, grad_outputs=torch.ones_like(
                   u_pred_tilde), create_graph=True, retain_graph=True)[0]
        u_xx = grad(u_x, self.x_tilde, grad_outputs=torch.ones_like(
                    u_pred_tilde), create_graph=True, retain_graph=True)[0]

        u_y = grad(u_pred_tilde, self.y_tilde, grad_outputs=torch.ones_like(
                   u_pred_tilde), create_graph=True, retain_graph=True)[0]
        u_yy = grad(u_y, self.y_tilde, grad_outputs=torch.ones_like(
                    u_pred_tilde), create_graph=True, retain_graph=True)[0]

        # Poisson residual
        fp32_autograd_value = (u_xx + u_yy)

        if device_string == "cuda":
            torch.cuda.synchronize() # second call right before time clock to finish all operations
        fp32_autograd_time = time.perf_counter() - start

        discrete_fp64_autograd_l2 = self.compute_l2(discrete_value, fp64_autograd_value)
        fp32_autograd_fp64_autograd_l2 = self.compute_l2(fp32_autograd_value, fp64_autograd_value)

        # storing losses in variables
        self.logged_results['discrete_time'].append(discrete_time)
        self.logged_results['fp32_autograd_time'].append(fp32_autograd_time)
        self.logged_results['fp64_autograd_time'].append(fp64_autograd_time)
        self.logged_results['discrete_fp64_autograd_l2'].append(discrete_fp64_autograd_l2)
        self.logged_results['fp32_autograd_fp64_autograd_l2'].append(fp32_autograd_fp64_autograd_l2)

        return dict(self.logged_results)

def load_mat_cupy(mat):
    csr = csr_matrix(mat, dtype=np.float64)
    return csr

def save_results(data, file_name):
    with open(file_name, 'w') as f:
        json.dump(data, f, indent=4)

if __name__ == "__main__":
    # cupy setup
    device = cupy.cuda.Device(0)
    cupy.cuda.Device(0).use()
    
    PRECISION = torch.float64
    network_precisions = ["float64"]
    orders = [2, 3, 4, 5]
    layers = [1, 2, 3, 4, 5, 6, 7, 8, 9, 10]
    # just one training set size
    size = 19638
    supervised_options = [False]
    activation_function = 'tanh'
    lr = 0.04

    for network_precision in network_precisions:
        results_folder = f"gpu_effect_depth_discrete_{network_precision}_vs_fp32_fp64_autograd"
        print(f"\nUsing network precision:{network_precision}")
        for cur_supervised_option in supervised_options:
            print(f'\nGoing over supervised={cur_supervised_option}')
            for layer in layers:
                print(f"Going over layer={layer}")
                for order in orders:
                    supervised_file_bool = 'supervised' if cur_supervised_option else 'unsupervised'
                    file_name = f"{order}_{size}"
                    test_name = f"{order}_21748_test"
                    save_folder = f'../{results_folder}/discrete_pinn/{order}/{size}/{layer}/{supervised_file_bool}/'
                    if not os.path.isdir(save_folder):
                        os.makedirs(save_folder)
                    save_file_name = save_folder + 'results.json'

                    print('\n\n')
                    print('+'*70)
                    print(f'Finding effect of neural network depth {file_name} with {activation_function}')
                    print('+'*70)
                    print('\n\n')

                    # read mat files
                    X_i = torch.tensor(loadmat(f"../data/files_{file_name}/Xi.mat")["Xi"], dtype=PRECISION, requires_grad=True).to(device_string)
                    X_b = torch.tensor(loadmat(f"../data/files_{file_name}/Xb.mat")["Xb"], dtype=PRECISION, requires_grad=True).to(device_string)
                    X_g = torch.tensor(loadmat(f"../data/files_{file_name}/Xg.mat")["X_g"], dtype=PRECISION, requires_grad=True).to(device_string)
                    n = torch.tensor(loadmat(f"../data/files_{file_name}/n.mat")["n"], dtype=PRECISION, requires_grad=True).to(device_string)
                    u_true = torch.tensor(loadmat(f"../data/files_{file_name}/u.mat")["u"], dtype=PRECISION).to(device_string)
                    f = torch.tensor(loadmat(f"../data/files_{file_name}/f.mat")["f"], dtype=PRECISION, requires_grad=True).to(device_string)
                    g = torch.tensor(loadmat(f"../data/files_{file_name}/g.mat")["g"], dtype=PRECISION, requires_grad=True).to(device_string)
                    alpha = torch.tensor(loadmat(f"../data/files_{file_name}/alpha.mat")["Neucoeff"], dtype=PRECISION, requires_grad=True).to(device_string)
                    beta = torch.tensor(loadmat(f"../data/files_{file_name}/beta.mat")["Dircoeff"], dtype=PRECISION, requires_grad=True).to(device_string)
                    L = load_mat_cupy(loadmat(f"../data/files_{file_name}/L1.mat")["L1"])
                    B = load_mat_cupy(loadmat(f"../data/files_{file_name}/B1.mat")["B1"])
                    time.sleep(1)
                    b_starts = X_i.shape[0]
                    b_end = b_starts + X_b.shape[0]

                    # test files
                    X_i_test = torch.tensor(loadmat(f"../data/files_{test_name}/Xi.mat")["Xi"], dtype=PRECISION, requires_grad=True).to(device_string)
                    X_b_test = torch.tensor(loadmat(f"../data/files_{test_name}/Xb.mat")["Xb"], dtype=PRECISION, requires_grad=True).to(device_string)
                    test_u_true = torch.tensor(loadmat(f"../data/files_{test_name}/u.mat")["u"], dtype=PRECISION).to(device_string)
                    f_test = torch.tensor(loadmat(f"../data/files_{test_name}/f.mat")["f"], dtype=PRECISION, requires_grad=True).to(device_string)
                    g_test = torch.tensor(loadmat(f"../data/files_{test_name}/g.mat")["g"], dtype=PRECISION, requires_grad=True).to(device_string)
                    alpha_test = torch.tensor(loadmat(f"../data/files_{test_name}/alpha.mat")["Neucoeff"], dtype=PRECISION, requires_grad=True).to(device_string)
                    beta_test = torch.tensor(loadmat(f"../data/files_{test_name}/beta.mat")["Dircoeff"], dtype=PRECISION, requires_grad=True).to(device_string)
                    n_test = torch.tensor(loadmat(f"../data/files_{test_name}/n.mat")["n"], dtype=PRECISION, requires_grad=True).to(device_string)

                    test_x_i = X_i_test[:, 0].unsqueeze(dim=1)
                    test_y_i = X_i_test[:, 1].unsqueeze(dim=1)
                    test_x_b = X_b_test[:, 0].unsqueeze(dim=1)
                    test_y_b = X_b_test[:, 1].unsqueeze(dim=1)

                    test_x_tilde = torch.vstack([test_x_i, test_x_b])
                    test_y_tilde = torch.vstack([test_y_i, test_y_b])
                    test_X_tilde = torch.hstack([test_x_tilde, test_y_tilde])

                    test_X_b = torch.hstack([test_x_b, test_y_b])

                    # need to separate the spatial dimensions in X matrices for proper partial derivatives with autograd
                    x_i = X_i[:, 0].unsqueeze(dim=1)
                    y_i = X_i[:, 1].unsqueeze(dim=1)
                    x_b = X_b[:, 0].unsqueeze(dim=1)
                    y_b = X_b[:, 1].unsqueeze(dim=1)
                    x_g = X_g[:, 0].unsqueeze(dim=1)
                    y_g = X_g[:, 1].unsqueeze(dim=1)

                    # only compute losses on interior and boundary points
                    ib_idx = X_i.shape[0] + X_b.shape[0]

                    # define list for Trainer input
                    config = {
                        'spatial_dim': 2,
                        'precision': network_precision,
                        'activation': activation_function,
                        'order': 2, # activation order
                        'network_device': device_string,
                        'layers': layer,
                        'nodes': 50,
                        'epochs': 1,
                        'optimizer': 'lbfgs',
                        'lr': lr,
                    }
                    print(f"Learning rate: {config['lr']}")
                    vars = {
                        'n': n,
                        'x_i': x_i,
                        'x_b': x_b,
                        'x_g': x_g,
                        'y_i': y_i,
                        'y_b': y_b,
                        'y_g': y_g,
                        'ib_idx': ib_idx,
                        'u_true': u_true,
                        'L': L,
                        'B': B,
                        'test_X_tilde': test_X_tilde,
                        'test_u_true': test_u_true,
                        'test_x_i': test_x_i,
                        'test_y_i': test_y_i,
                        'test_x_b': test_x_b,
                        'test_y_b': test_y_b,
                        'test_x_tilde': test_x_tilde,
                        'test_y_tilde': test_y_tilde,
                        'test_X_b': test_X_b,
                        'f_test': f_test,
                        'beta_test': beta_test,
                        'alpha_test': alpha_test,
                        'g_test': g_test,
                        'n_test': n_test,
                        'f': f,
                        'g': g,
                        'alpha': alpha,
                        'beta': beta,
                        'b_end': b_end,
                        'b_starts': b_starts,
                        'supervised': cur_supervised_option,
                        'print_interval': 10,
                        'verbosity': False,
                    }

                    flag = True
                    while flag:
                        trainer = Trainer(config=config, **vars)
                        logged_results = trainer.train()
                        if type(logged_results) == bool:
                            config['lr'] /= 2.0
                            print(f"Restarting with learning rate = {config['lr']}")
                            continue
                        else:
                            flag = False

                    logged_results = logged_results | config
                    save_results(logged_results, save_file_name)
                    config['lr'] = lr



==> supplementary/src/heat_dtpinn_cupy.py <==
import json
from collections import defaultdict
import os
import math
from datetime import datetime
from math import log, floor, isnan
import torch.nn.functional as F
from torch.autograd import grad
import torch.optim.lr_scheduler as schedulers
from torch import optim
from torch import nn
import torch
from torch.nn import MSELoss
from network import W
import numpy as np
import matplotlib.pyplot as plt
from scipy.io import loadmat
from scipy.interpolate import griddata
import cupy
from cupy.sparse import csr_matrix
from torch.utils.dlpack import to_dlpack
from torch.utils.dlpack import from_dlpack
import time
from itertools import product, combinations
from mpl_toolkits.mplot3d import Axes3D
from mpl_toolkits.mplot3d.art3d import Poly3DCollection
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib.gridspec as gridspec

torch.manual_seed(0)

# CUDA support
if torch.cuda.is_available():
    pytorch_device = torch.device('cuda')
    torch.cuda.init()
    device_string = "cuda"
    torch.cuda.manual_seed_all(0)
else:
    pytorch_device = torch.device('cpu')
    device_string = "cpu"
print(f"Device being used: {device_string}")

# global transposes of the sparse matrices
L_t, B_t = None, None


class Cupy_mul_L(torch.autograd.Function):
    @staticmethod
    def forward(ctx, u_pred_, sparse):
        """
        u_pred is the network's prediction
        """
        return from_dlpack(sparse.dot(cupy.from_dlpack(to_dlpack(u_pred_))).toDlpack())
        
    @staticmethod
    def backward(ctx, grad_output):
        """
        grad_output is with respect to u_pred
        """
        return from_dlpack(L_t.dot(cupy.from_dlpack(to_dlpack(grad_output))).toDlpack()), None
        
class Cupy_mul_B(torch.autograd.Function):
    @staticmethod
    def forward(ctx, u_pred_, sparse):
        """
        u_pred is the network's prediction
        """
        return from_dlpack(sparse.dot(cupy.from_dlpack(to_dlpack(u_pred_))).toDlpack())
        
    @staticmethod
    def backward(ctx, grad_output):
        """
        grad_output is with respect to u_pred
        """
        return from_dlpack(B_t.dot(cupy.from_dlpack(to_dlpack(grad_output))).toDlpack()), None

class Trainer:
    def __init__(self, config=None, **kwargs):
        self.lr = config['lr']
        self.epochs = config['epochs']
        self.__dict__.update(kwargs)
        self.logged_results = defaultdict(list)

        self.w = W(config)
        if self.verbosity:
            print(self.w, '\n')

        # interior points
        self.x_interior = torch.vstack([self.x_i.clone()])
        self.y_interior = torch.vstack([self.y_i.clone()])
        self.X_interior = torch.hstack([self.x_interior, self.y_interior])

        # interior and boundary points
        self.x_tilde = torch.vstack([self.x_i.clone(), self.x_b.clone()])
        self.y_tilde = torch.vstack([self.y_i.clone(), self.y_b.clone()])
        self.X_tilde = torch.hstack([self.x_tilde, self.y_tilde])

        # interior, boundary, and ghost points
        self.x_full = torch.vstack([self.x_i.clone(), self.x_b.clone(), self.x_g.clone()])
        self.y_full = torch.vstack([self.y_i.clone(), self.y_b.clone(), self.y_g.clone()])
        self.X_full = torch.hstack([self.x_full, self.y_full])

        # boundary points
        self.X_b = torch.hstack([self.x_b.clone(), self.y_b.clone()])

        if config['optimizer'] == 'adam':
            self.optimizer_choice = optim.Adam
        elif config['optimizer'] == 'lbfgs':
            self.optimizer_choice = optim.LBFGS
        elif config['optimizer'] == 'sgd':
            self.optimizer_choice = optim.SGD

        self.optimizer = self.optimizer_choice(self.w.parameters(), lr=self.lr)

    @staticmethod
    def compute_mse(a, b):
        mse = MSELoss()(torch.flatten(a), torch.flatten(b))
        return mse.item()

    @staticmethod
    def compute_l2(a, b):
        diff = torch.subtract(torch.flatten(a).detach().cpu(), torch.flatten(b).detach().cpu())
        relative_l2_error = torch.linalg.norm(diff) / torch.linalg.norm(torch.flatten(b))
        return relative_l2_error.item()

    @staticmethod
    def compute_linf(a):
        return torch.linalg.norm(a.to(PRECISION), ord=float('inf')).item()

    def train(self):
        global L_t, B_t
        epochs = self.epochs
        self.u_true_training = self.u_true[:self.x_tilde.shape[0], :].detach().clone()
        self.u_true_training.requires_grad = True

        # multiplying L and B with random vectors to "generate a kernel" and move them to the GPU
        rand_vec = cupy.from_dlpack(to_dlpack(torch.rand(self.L.shape[1], 2).to(torch.float64).to(device_string)))
        self.L.dot(rand_vec)
        self.B.dot(rand_vec)
        
        L_t = csr_matrix(self.L.transpose(), dtype=np.float64)
        B_t = csr_matrix(self.B.transpose(), dtype=np.float64)
        
        # initializing the matvec kernel for the sparse matrices' transposes
        rand_L_vec = cupy.from_dlpack(to_dlpack(torch.rand(self.L.shape[0], 2).to(torch.float64).to(device_string)))
        rand_B_vec = cupy.from_dlpack(to_dlpack(torch.rand(self.B.shape[0], 2).to(torch.float64).to(device_string)))
        L_t.dot(rand_L_vec)
        B_t.dot(rand_B_vec)
        
        L_mul = Cupy_mul_L.apply
        B_mul = Cupy_mul_B.apply

        time_range = torch.linspace(0, 1, 25)

        T_tilde = []
        for i in range(25):
            T_tilde.append(torch.ones(self.x_tilde.shape[0], 1) * time_range[i])

        T_tilde = torch.cat([*T_tilde], dim=0).reshape(25, self.x_tilde.shape[0], 1)
        T_tilde.requires_grad = True
        T_tilde = T_tilde.to(device_string)
        
        # for boundary points
        T_b = []
        for i in range(25):
            T_b.append(torch.ones(self.X_b.shape[0], 1) * time_range[i])

        T_b = torch.cat([*T_b], dim=0).reshape(25, self.X_b.shape[0], 1)
        T_b.requires_grad = True
        T_b = T_b.to(device_string)
        
        # including ghost points
        T_full = []
        for i in range(25):
            T_full.append(torch.ones(self.X_full.shape[0], 1) * time_range[i])

        T_full = torch.cat([*T_full], dim=0).reshape(25, self.X_full.shape[0], 1)
        T_full.requires_grad = True
        T_full = T_full.to(device_string)
        
        if device_string == "cuda":
            torch.cuda.synchronize() # first call to get all cuda tensors on GPU
        start = time.perf_counter()

        for training_iter in range(1, epochs + 1):
            try:
                def closure():
                    self.optimizer.zero_grad()

                    f_pred_list = []
                    boundary_loss_list = []

                    for i in range(25):
                        cur_t = T_full[i, :, :]
                        nn_input = torch.cat([self.X_full, cur_t], dim=1)
                        cur_t_tilde = T_tilde[i, :, :]
                        nn_input_tilde = torch.cat([self.X_tilde, cur_t_tilde], dim=1)

                        # pred term on all points
                        u_pred_full = self.w.forward(nn_input)
                        
                        # pred term on tilde points
                        u_pred_tilde = self.w.forward(nn_input_tilde)

                        u_t = grad(u_pred_tilde, cur_t_tilde, grad_outputs=torch.ones_like(u_pred_tilde), create_graph=True, retain_graph=True)[0]

                        lap = L_mul(u_pred_full, self.L)

                        # Poisson residual
                        f_pred = u_t - lap
                        f_pred_list.append(f_pred.flatten())

                        # boundary residual
                        boundary_loss_term = B_mul(u_pred_full, self.B)

                        # first partial derivatives on the boundary
                        boundary_loss_list.append(boundary_loss_term.flatten())

                        if i == 0:
                            supervised_term = torch.mean(torch.square(u_pred_tilde - self.u_true_training))

                    l2 = torch.mean(torch.square(torch.cat([*f_pred_list], dim=0).reshape(self.f.shape[0], 1) - self.f))
                    l3 = torch.mean(torch.square(torch.cat([*boundary_loss_list], dim=0).reshape(self.g.shape[0], 1) - self.g))

                    train_loss = l2 + l3 + supervised_term

                    train_loss.backward(retain_graph=True)

                    return train_loss.item()

                loss_value = self.optimizer.step(closure)
                if device_string == "cuda":
                    torch.cuda.synchronize() # second call right before time clock to finish all operations
                epoch_time = time.perf_counter() - start

                '''
                logging errors and printing them
                '''
                training_pred = []
                pde_residual_training = []
                boundary_residual_training = []
                for i in range(25):
                    cur_t = T_full[i, :, :]
                    nn_input = torch.cat([self.X_full, cur_t], dim=1)
                    cur_t_tilde = T_tilde[i, :, :]
                    nn_input_tilde = torch.cat([self.X_tilde, cur_t_tilde], dim=1)
                        
                    cur_training_pred = self.w.forward(nn_input)
                    cur_training_tilde = self.w.forward(nn_input_tilde)
                    
                    u_t = grad(cur_training_tilde, cur_t_tilde, grad_outputs=torch.ones_like(cur_training_tilde), create_graph=True, retain_graph=True)[0]

                    lap = L_mul(cur_training_pred, self.L)
                    assert lap.dtype == torch.float64

                    # Poisson residual
                    f_pred = u_t - lap
                    pde_residual_training.append(f_pred.flatten())

                    # boundary residual
                    boundary_loss_term = B_mul(cur_training_pred, self.B)
                    assert boundary_loss_term.dtype == torch.float64

                    boundary_residual_training.append(boundary_loss_term.flatten())
                    training_pred.append(cur_training_tilde)

                training_pred = torch.cat([*training_pred], dim=0).reshape(self.u_true.shape[0], 1)
                pde_residual_training = torch.cat([*pde_residual_training], dim=0).reshape(self.u_true.shape[0], 1) - self.f
                boundary_residual_training = torch.cat([*boundary_residual_training], dim=0).reshape(self.g.shape[0], 1) - self.g


                # storing losses in variables
                training_pde_residual = self.compute_linf(pde_residual_training)
                training_boundary_residual = self.compute_linf(boundary_residual_training)
                training_mse = self.compute_mse(training_pred, self.u_true)
                training_l2 = self.compute_l2(training_pred, self.u_true)

                # logging losses and other important things in lists
                self.logged_results['training_losses'].append(loss_value)
                self.logged_results['training_mse_losses'].append(training_mse)
                self.logged_results['training_l2_losses'].append(training_l2)
                self.logged_results['training_pde_residual'].append(training_pde_residual)
                self.logged_results['training_boundary_residual'].append(training_boundary_residual)
                self.logged_results['epochs_list'].append(training_iter)
                self.logged_results['epoch_time'].append(epoch_time)
                
                # Anneal learning rate if the loss is more than moving average of previous 10 elements
                annealing_count = 0
                annealing_counter = 0
                if annealing_count > 10 and loss_value > sum(self.logged_results['training_losses'][-11:-1])/10.:
                    annealing_count = 0
                    annealing_counter += 1
                    print('\n' + '-'*40)
                    print('Annealing learning rate.')
                    self.optimizer.param_groups[0]['lr'] -= 0.025
                    print(f"New learning rate is: {self.optimizer.param_groups[0]['lr']}")
                    print('-'*40 + '\n')
                annealing_count += 1

                if training_iter > 30 and (isnan(loss_value) or loss_value > 500):
                    # loss has exploded, this will trigger this run to restart
                    print(f"Loss exploded to: {loss_value}")
                    return False

                if training_iter % self.print_interval == 0 and self.verbosity:
                    print('='*70)
                    print(f'Iter {training_iter},\nTraining loss = {loss_value}')

                    # laplacian(pinn) - f
                    print('\nu_t - Lu - f')
                    print('===TRAINING' + '='*36)
                    print(training_pde_residual)

                    # alpha * d/dn pinn + beta * pinn - g
                    print('\nalpha * d/dn pinn + beta * pinn - g')
                    print('===TRAINING' + '='*36)
                    print(training_boundary_residual)

                    # mse errors
                    print('\nMSE errors w.r.t. u_true')
                    # training
                    print('===TRAINING' + '='*36)
                    print(f'PINN MSE: {training_mse}')

                    # l2 errors
                    print(f'\nL2 errors w.r.t. u_true')
                    # training
                    print('===TRAINING' + '='*36)
                    print(f'PINN L2: {training_l2}')
            except KeyboardInterrupt:
                print('Keyboard Interrupt. Ending training.')
                return dict(self.logged_results)

        print(f"Learning rate annealed {annealing_counter} times")
        return dict(self.logged_results)

def load_mat_cupy(mat):
    csr = csr_matrix(mat, dtype=np.float64)
    return csr

def save_results(data, file_name):
    with open(file_name, 'w') as f:
        json.dump(data, f, indent=4)

if __name__ == "__main__":
    # cupy setup
    device = cupy.cuda.Device(0)
    cupy.cuda.Device(0).use()
    
    PRECISION = torch.float64
    device_string = "cuda"
    network_precisions = ["float64"]
    orders = [2, 3, 4, 5]
    training_size = [828]
    supervised_options = [False]
    activation_function = 'tanh'
    lr = 0.4

    for network_precision in network_precisions:
        results_folder = f"gpu_heat_{network_precision}_cupy_csr_results_noprint"
        print(f"\nUsing network precision:{network_precision}")
        for cur_supervised_option in supervised_options:
            print(f'\nGoing over supervised={cur_supervised_option}')
            for order in orders:
                for size in training_size:
                    supervised_file_bool = 'supervised' if cur_supervised_option else 'unsupervised'
                    file_name = f"{order}_{size}"
                    save_folder = f'../{results_folder}/discrete_pinn/{order}/{size}/{supervised_file_bool}/'
                    if not os.path.isdir(save_folder):
                        os.makedirs(save_folder)
                    save_file_name = save_folder + 'results.json'

                    print('\n\n')
                    print('+'*70)
                    print(f'Running heat {network_precision} DT-PINN on {file_name} with {activation_function}')
                    print('+'*70)
                    print('\n\n')

                    # read mat files
                    X_i = torch.tensor(loadmat(f"../data/files_{file_name}/Xi.mat")["Xi"], dtype=PRECISION, requires_grad=True).to(device_string)
                    X_b = torch.tensor(loadmat(f"../data/files_{file_name}/Xb.mat")["Xb"], dtype=PRECISION, requires_grad=True).to(device_string)
                    X_g = torch.tensor(loadmat(f"../data/files_{file_name}/Xg.mat")["X_g"], dtype=PRECISION, requires_grad=True).to(device_string)
                    n = torch.tensor(loadmat(f"../data/files_{file_name}/n.mat")["n"], dtype=PRECISION, requires_grad=True).to(device_string)
                    u_true = torch.tensor(loadmat(f"../data/files_{file_name}/u_heat.mat")["u"], dtype=PRECISION).to(device_string)
                    f = torch.tensor(loadmat(f"../data/files_{file_name}/f_heat.mat")["f"], dtype=PRECISION, requires_grad=True).to(device_string)
                    g = torch.tensor(loadmat(f"../data/files_{file_name}/g_heat.mat")["g"], dtype=PRECISION, requires_grad=True).to(device_string)
                    L = load_mat_cupy(loadmat(f"../data/files_{file_name}/L1.mat")["L1"])
                    B = load_mat_cupy(loadmat(f"../data/files_{file_name}/B1.mat")["B1"])
                    alpha = torch.tensor(loadmat(f"../data/files_{file_name}/alpha.mat")["Neucoeff"], dtype=PRECISION, requires_grad=True).to(device_string)
                    beta = torch.tensor(loadmat(f"../data/files_{file_name}/beta.mat")["Dircoeff"], dtype=PRECISION).to(device_string)
                    b_starts = X_i.shape[0]
                    b_end = b_starts + X_b.shape[0]


                    # need to separate the spatial dimensions in X matrices for proper partial derivatives with autograd
                    x_i = X_i[:, 0].unsqueeze(dim=1)
                    y_i = X_i[:, 1].unsqueeze(dim=1)
                    x_b = X_b[:, 0].unsqueeze(dim=1)
                    y_b = X_b[:, 1].unsqueeze(dim=1)
                    x_g = X_g[:, 0].unsqueeze(dim=1)
                    y_g = X_g[:, 1].unsqueeze(dim=1)

                    # only compute losses on interior and boundary points
                    ib_idx = X_i.shape[0] + X_b.shape[0]

                    # define list for Trainer input
                    config = {
                        'spatial_dim': 3,
                        'precision': network_precision,
                        'activation': activation_function,
                        'network_device': device_string,
                        'order': 2, # activation order
                        'layers': 4,
                        'nodes': 50,
                        'epochs': 5000,
                        'optimizer': 'lbfgs',
                        'lr': lr,
                    }
                    print(f"Learning rate: {config['lr']}")
                    vars = {
                        'n': n,
                        'x_i': x_i,
                        'x_b': x_b,
                        'x_g': x_g,
                        'y_i': y_i,
                        'y_b': y_b,
                        'y_g': y_g,
                        'ib_idx': ib_idx,
                        'L': L,
                        'B': B,
                        'u_true': u_true,
                        'f': f,
                        'g': g,
                        'alpha': alpha,
                        'beta': beta,
                        'b_end': b_end,
                        'b_starts': b_starts,
                        'supervised': cur_supervised_option,
                        'print_interval': 1,
                        'verbosity': True,
                    }

                    flag = True
                    while flag:
                        trainer = Trainer(config=config, **vars)
                        logged_results = trainer.train()
                        if type(logged_results) == bool:
                            config['lr'] /= 2.0
                            print(f"Restarting with learning rate = {config['lr']}")
                            continue
                        else:
                            flag = False

                    logged_results = logged_results | config
                    save_results(logged_results, save_file_name)
                    config['lr'] = lr



==> supplementary/src/network.py <==
from collections import OrderedDict
import torch
import numpy as np
from torch import nn
from torch import optim
import torch.nn.functional as F
import os

class W(nn.Module):
    def __init__(self, config={}):
        torch.manual_seed(0)

        super().__init__()

        assert config != {} or config is not None, "Config cannot be empty"

        self.config = config
        print(f"Using precision = {self.config['precision']}")

        if self.config['precision'] == "float32":
            self.precision = torch.float32
        elif self.config['precision'] == "float64":
            self.precision = torch.float64

        if self.config['activation'] == 'tanh':
            self.activation = nn.Tanh()
            self.activation_name = str(self.activation)
        elif self.config['activation'] == 'repu':
            self.activation = RePU(order=self.config['order'])
            if self.config['order'] == 2:
                self.activation_name = 'requ'
            elif self.config['order'] == 3:
                self.activation_name = 'recu'

        self.layers = self.config['layers']
        node_per_layer = self.config['nodes']
        hidden_layers = [node_per_layer for _ in range(self.config['layers'])]
        self.layers = [self.config['spatial_dim']] + hidden_layers + [1]

        self.layer_list = OrderedDict()

        for i in range(len(self.layers) - 1):
            if i < len(self.layers) - 2:
                self.layer_list.update({
                    f'linear_{i+1}': nn.Linear(in_features=self.layers[i], out_features=self.layers[i + 1]),
                    f'activation_{self.activation_name}_{i+1}': self.activation
                })
            else:
                self.layer_list.update({
                    f'linear_{i+1}': nn.Linear(in_features=self.layers[i], out_features=self.layers[i + 1])
                })

        self.net = nn.Sequential(self.layer_list)

        for param in self.net.parameters():
            param.requires_grad = True

        if self.config.get('network_device') is not None:
            if self.config['network_device'] == 'cpu':
                self.device = torch.device('cpu')
            elif self.config['network_device'] == 'cuda':
                self.device = torch.device('cuda')
        else:
            # CUDA support
            if torch.cuda.is_available():
                self.device = torch.device('cuda')
                torch.cuda.manual_seed_all(0)
            else:
                self.device = torch.device('cpu')

        self.net = self.net.to(self.precision).to(self.device)

        for param in self.net.parameters():
            assert param.dtype == self.precision
        print(f'All parameter data type are: {self.precision}')

    def forward(self, features):
        features = features.to(self.precision).to(self.device)

        output = self.net(features)

        return output


==> supplementary/src/plotting.py <==
import matplotlib.pyplot as plt
import math
import os
from operator import itemgetter
import numpy as np
import json
import torch
import matplotlib as mpl


def algebraic_convergence():
    plt.rcParams["figure.figsize"] = figure_figsize
    plt.rcParams['ytick.labelsize'] = ytick_size
    plt.rcParams['xtick.labelsize'] = xtick_size
    save_folder = f"../{global_save_folder}/algebraic_convergence/"
    max_y = 0
    for supervised in [False]:
        subfolder = 'supervised' if supervised else 'unsupervised'
        fig, ax = plt.subplots()
        for i, order in enumerate(orders):
            # get result files for all training set sizes and both discrete_pinn and vanilla_pinn
            discrete_results = []
            for size in sizes:
                with open(f'../{discrete_results_folder}/{first_pinn}/{order}/{size}/{subfolder}/results.json', 'r') as f:
                    temp_f = min(json.load(f)[f'{train_test}_l2_losses'])
                    discrete_results.append(temp_f)
                    max_y = max(max_y, temp_f)

            ax.plot([str(s) for s in sizes], discrete_results, linestyle='dashed', linewidth=2,
                    marker=markers[str(order)], color=marker_colors[str(order)], ms=14, markeredgewidth=1, markeredgecolor='black', label=f'{order_string[str(order)]}')

        # only one set of vanilla-PINN results are there for unsupervised
        vanilla_results = []
        for size in sizes:
            with open(f'../{vanilla_results_folder}/{second_pinn}/2/{size}/{subfolder}/results.json', 'r') as f:
                temp_f = min(json.load(f)[f'{train_test}_l2_losses'])
                vanilla_results.append(temp_f)
                max_y = max(max_y, temp_f)

        ax.plot([str(s) for s in sizes], vanilla_results, color='blue', linestyle='dashed', linewidth=2,
                marker='*', ms=14, markeredgewidth=1, markeredgecolor='black', label=f'vanilla-PINN ({vanilla_precision})')

        plt.xlabel(r"$\mathbf{N}$", fontsize=25)
        plt.title(f'Relative error vs ' + r'$\mathbf{N}$', fontsize=26)
        plt.ticklabel_format(axis='y', style='sci', scilimits=(-3,-3))
        ax.xaxis.set_ticks(list(range(len(sizes))))
        ax.xaxis.set_ticklabels([str(s) for s in sizes])
        plt.xticks(rotation=25)
        plt.ylabel(r'Relative error', fontsize=25)
        # plt.ylim(top=3.5e-3)
        plt.legend(frameon=False, loc='upper right', prop=legend_param)
        if not os.path.isdir(save_folder):
            os.makedirs(save_folder)
        fig.savefig(save_folder+'plot.png', bbox_inches='tight')
        plt.cla()
        plt.close()

def plot_speedup():
    plt.rcParams["figure.figsize"] = figure_figsize
    plt.rcParams['ytick.labelsize'] = ytick_size
    plt.rcParams['xtick.labelsize'] = xtick_size
    save_folder = f"../{global_save_folder}/speedup/"
    max_y = 0

    vanilla_times = []
    for size in sizes:
        with open(f'../{vanilla_results_folder}/{second_pinn}/2/{size}/unsupervised/results.json', 'r') as f:
            data = json.load(f)
            idx = min(range(len(data[f'{train_test}_l2_losses'])), key=data[f'{train_test}_l2_losses'].__getitem__)
            vanilla_times.append(data['epoch_time'][idx])

    for supervised in [False]:
        subfolder = 'supervised' if supervised else 'unsupervised'
        fig, ax = plt.subplots()
        for marker_i, order in enumerate(orders):
            discrete_times = []
            for i, size in enumerate(sizes):
                with open(f'../{discrete_results_folder}/{first_pinn}/{order}/{size}/{subfolder}/results.json', 'r') as f:
                    data = json.load(f)
                    idx = min(range(len(data[f'{train_test}_l2_losses'])), key=data[f'{train_test}_l2_losses'].__getitem__)
                    discrete_times.append(vanilla_times[i] / data['epoch_time'][idx])
                    max_y = max(max_y, vanilla_times[i] / data['epoch_time'][idx])

            ax.plot([str(s) for s in sizes], discrete_times, linestyle='dashed', linewidth=2,
                    marker=markers[str(order)], color=marker_colors[str(order)], ms=14, markeredgewidth=1, markeredgecolor='black', label=f'{order_string[str(order)]}')

        if not os.path.isdir(save_folder):
            os.makedirs(save_folder)

        plt.xlabel(r"$\mathbf{N}$", fontsize=25)
        plt.ylabel(r'Speedup', fontsize=25)
        plt.title(f'Speedup vs ' + r'$\mathbf{N}$', fontsize=26)
        plt.yticks(list(range(0, int(max_y)+2, 3)))
        ax.xaxis.set_ticks(list(range(len(sizes))))
        ax.xaxis.set_ticklabels([str(s) for s in sizes])
        plt.xticks(rotation=25)
        plt.legend(frameon=False, loc='upper right', prop=legend_param)
        fig.savefig(save_folder+'combined_plot.png', bbox_inches='tight')
        plt.cla()
        plt.clf()
        plt.close()

def plot_speedup_order():
    plt.rcParams["figure.figsize"] = figure_figsize
    plt.rcParams['ytick.labelsize'] = ytick_size
    plt.rcParams['xtick.labelsize'] = xtick_size
    save_folder = f"../{global_save_folder}/speedup_vs_order/"
    max_y = 0

    vanilla_times = []
    for size in sizes:
        with open(f'../{vanilla_results_folder}/{second_pinn}/2/{size}/unsupervised/results.json', 'r') as f:
            data = json.load(f)
            idx = min(range(len(data[f'{train_test}_l2_losses'])), key=data[f'{train_test}_l2_losses'].__getitem__)
            vanilla_times.append(data['epoch_time'][idx])

    for supervised in [False]:
        subfolder = 'supervised' if supervised else 'unsupervised'
        fig, ax = plt.subplots()
        discrete_times = []
        for marker_i, order in enumerate(orders):
            for i, size in enumerate(sizes):
                with open(f'../{discrete_results_folder}/{first_pinn}/{order}/{size}/{subfolder}/results.json', 'r') as f:
                    data = json.load(f)
                    idx = min(range(len(data[f'{train_test}_l2_losses'])), key=data[f'{train_test}_l2_losses'].__getitem__)
                    discrete_times.append(vanilla_times[i] / data['epoch_time'][idx])
                    max_y = max(max_y, vanilla_times[i] / data['epoch_time'][idx])

        ax.plot([str(o) for o in orders], discrete_times, linestyle='dashed', linewidth=2, marker='o', color=marker_colors[str(order)], ms=14, markeredgewidth=1, markeredgecolor='black', label=f'DT-PINN (fp64)')

        if not os.path.isdir(save_folder):
            os.makedirs(save_folder)

        plt.yticks(list(range(0, int(max_y)+2)))
        plt.ylabel(r'Speedup', fontsize=25)
        plt.xlabel(r"$\mathbf{p}$", fontsize=25)
        plt.title(f'Speedup vs ' + r'$\mathbf{p}$', fontsize=26)
        plt.legend(frameon=False, loc='upper right', prop=legend_param)
        ax.xaxis.set_ticks(list(range(len(orders))))
        ax.xaxis.set_ticklabels([str(s) for s in orders])
        fig.savefig(save_folder+'combined_plot.png', bbox_inches='tight')
        plt.cla()
        plt.clf()
        plt.close()

def plot_time_vs_size():
    plt.rcParams["figure.figsize"] = figure_figsize
    plt.rcParams['ytick.labelsize'] = ytick_size
    plt.rcParams['xtick.labelsize'] = xtick_size
    save_folder = f"../{global_save_folder}/time_vs_size/"
    max_y = 0
    fig, ax = plt.subplots()

    for supervised in [False]:
        subfolder = 'supervised' if supervised else 'unsupervised'
        for marker_i, order in enumerate(orders):
            discrete_times = []
            for i, size in enumerate(sizes):
                with open(f'../{discrete_results_folder}/{first_pinn}/{order}/{size}/{subfolder}/results.json', 'r') as f:
                    data = json.load(f)
                    idx = min(range(len(data[f'{train_test}_l2_losses'])), key=data[f'{train_test}_l2_losses'].__getitem__)
                    discrete_times.append(data['epoch_time'][idx])
                    max_y = max(max_y, discrete_times[-1])

            ax.plot([str(s) for s in sizes], discrete_times, linestyle='dashed', linewidth=2,
                    marker=markers[str(order)], color=marker_colors[str(order)], ms=14, markeredgewidth=1, markeredgecolor='black', label=f'{order_string[str(order)]}')

        vanilla_times = []
        for size in sizes:
            with open(f'../{vanilla_results_folder}/{second_pinn}/2/{size}/unsupervised/results.json', 'r') as f:
                data = json.load(f)
                idx = min(range(len(data[f'{train_test}_l2_losses'])), key=data[f'{train_test}_l2_losses'].__getitem__)
                vanilla_times.append(data['epoch_time'][idx])
                max_y = max(max_y, vanilla_times[-1])

        ax.plot([str(s) for s in sizes], vanilla_times, color='blue', linestyle='dashed', linewidth=2,
                marker='*', ms=14, markeredgewidth=1, markeredgecolor='black', label=f'vanilla-PINN ({vanilla_precision})')

        if not os.path.isdir(save_folder):
            os.makedirs(save_folder)

        plt.ylabel(r'Time ($\mathbf{s}$)', fontsize=25)
        plt.xlabel(r"$\mathbf{N}$", fontsize=25)
        # plt.yticks(list(range(0, int(max_y)+20, 200)))
        plt.ticklabel_format(axis='y', style='sci', scilimits=(2,2))
        plt.title(f'Time vs ' + r'$\mathbf{N}$', fontsize=26)
        ax.xaxis.set_ticks(list(range(len(sizes))))
        ax.xaxis.set_ticklabels([str(s) for s in sizes])
        plt.ylim(top=4.3e2)
        plt.xticks(rotation=25)
        plt.legend(frameon=False, loc='upper left', prop=legend_param)
        fig.savefig(save_folder+'combined_plot.png', bbox_inches='tight')
        plt.cla()
        plt.clf()
        plt.close()

def plot_l2_vs_order():
    plt.rcParams["figure.figsize"] = figure_figsize
    plt.rcParams['ytick.labelsize'] = ytick_size
    plt.rcParams['xtick.labelsize'] = xtick_size
    save_folder = f"../{global_save_folder}/l2_vs_order/"
    max_y = 0
    fig, ax = plt.subplots()

    for supervised in [False]:
        subfolder = 'supervised' if supervised else 'unsupervised'
        discrete_times = []
        for marker_i, order in enumerate(orders):
            for i, size in enumerate(sizes):
                with open(f'../{discrete_results_folder}/{first_pinn}/{order}/{size}/{subfolder}/results.json', 'r') as f:
                    data = json.load(f)
                    min_l2 = min(data[f'{train_test}_l2_losses'])
                    discrete_times.append(min_l2)
                    max_y = max(max_y, discrete_times[-1])

        ax.plot([str(o) for o in orders], discrete_times, linestyle='dashed', linewidth=2, marker='o', color=marker_colors[str(order)], ms=14, markeredgewidth=1, markeredgecolor='black', label=f'DT-PINN (fp64)')

        vanilla_times = []
        for order in orders:
            for size in sizes:
                with open(f'../{vanilla_results_folder}/{second_pinn}/2/{size}/unsupervised/results.json', 'r') as f:
                    data = json.load(f)
                    min_l2 = min(data[f'{train_test}_l2_losses'])
                    vanilla_times.append(min_l2)
                    max_y = max(max_y, vanilla_times[-1])

        ax.plot([str(order) for order in orders], vanilla_times, color='blue', linestyle='dashed', linewidth=2, marker='*', ms=14, markeredgewidth=1, markeredgecolor='black', label=f'vanilla-PINN ({vanilla_precision})')

        if not os.path.isdir(save_folder):
            os.makedirs(save_folder)

        plt.ylabel(r'Relative error', fontsize=25)
        plt.xlabel(r"$\mathbf{p}$", fontsize=25)
        plt.title(f'Relative error vs ' + r'$\mathbf{p}$', fontsize=26)
        ax.xaxis.set_ticks(list(range(len(orders))))
        ax.xaxis.set_ticklabels([str(s) for s in orders])
        plt.ticklabel_format(axis='y', style='sci', scilimits=(-3,-3))
        plt.legend(frameon=False, loc='upper right', prop=legend_param)
        fig.savefig(save_folder+'combined_plot.png', bbox_inches='tight')
        plt.cla()
        plt.clf()
        plt.close()

def plot_time_vs_order():
    plt.rcParams["figure.figsize"] = figure_figsize
    plt.rcParams['ytick.labelsize'] = ytick_size
    plt.rcParams['xtick.labelsize'] = xtick_size
    save_folder = f"../{global_save_folder}/time_vs_order/"
    max_y = 0
    fig, ax = plt.subplots()

    for supervised in [False]:
        subfolder = 'supervised' if supervised else 'unsupervised'
        discrete_times = []
        for marker_i, order in enumerate(orders):
            for i, size in enumerate(sizes):
                with open(f'../{discrete_results_folder}/{first_pinn}/{order}/{size}/{subfolder}/results.json', 'r') as f:
                    data = json.load(f)
                    idx = min(range(len(data[f'{train_test}_l2_losses'])), key=data[f'{train_test}_l2_losses'].__getitem__)
                    discrete_times.append(data['epoch_time'][idx])
                    max_y = max(max_y, discrete_times[-1])

        ax.plot([str(o) for o in orders], discrete_times, linestyle='dashed', linewidth=2, marker='o', color=marker_colors[str(order)], ms=14, markeredgewidth=1, markeredgecolor='black', label=f'DT-PINN (fp64)')

        vanilla_times = []
        for order in orders:
            for size in sizes:
                with open(f'../{vanilla_results_folder}/{second_pinn}/2/{size}/unsupervised/results.json', 'r') as f:
                    data = json.load(f)
                    idx = min(range(len(data[f'{train_test}_l2_losses'])), key=data[f'{train_test}_l2_losses'].__getitem__)
                    vanilla_times.append(data['epoch_time'][idx])
                    max_y = max(max_y, vanilla_times[-1])

        ax.plot([str(order) for order in orders], vanilla_times, color='blue', linestyle='dashed', linewidth=2, marker='*', ms=14, markeredgewidth=1, markeredgecolor='black', label=f'vanilla-PINN ({vanilla_precision})')

        if not os.path.isdir(save_folder):
            os.makedirs(save_folder)

        plt.ylabel(r'Time ($\mathbf{s}$)', fontsize=25)
        plt.xlabel(r"$\mathbf{p}$", fontsize=25)
        plt.title(f'Time vs ' + r'$\mathbf{p}$', fontsize=26)
        plt.ylim(top=5e3)
        ax.xaxis.set_ticks(list(range(len(orders))))
        ax.xaxis.set_ticklabels([str(s) for s in orders])
        plt.ticklabel_format(axis='y', style='sci', scilimits=(3,3))
        plt.legend(frameon=False, loc='upper right', prop=legend_param)
        fig.savefig(save_folder+'combined_plot.png', bbox_inches='tight')
        plt.cla()
        plt.clf()
        plt.close()

def plot_mse():
    plt.rcParams["figure.figsize"] = figure_figsize
    plt.rcParams['ytick.labelsize'] = ytick_size
    plt.rcParams['xtick.labelsize'] = xtick_size
    save_folder = f"../{global_save_folder}/mse_vs_epoch/"
    max_epoch = 0
    min_epoch = 1000
    max_y = 0

    for supervised in [False]:
        subfolder = 'supervised' if supervised else 'unsupervised'
        fig, ax = plt.subplots()
        orders = [2, 3, 4, 5]
        for i, order in enumerate(orders):
            discrete_epochs = []
            for size in sizes:
                with open(f'../{discrete_results_folder}/{first_pinn}/{order}/{size}/{subfolder}/results.json', 'r') as f:
                    data = json.load(f)
                    idx = min(range(len(data[f'{train_test}_mse_losses'])), key=data[f'{train_test}_mse_losses'].__getitem__)
                    discrete_epochs.append(data['epochs_list'][idx])
                    max_epoch = max(max_epoch, data['epochs_list'][idx])
                    min_epoch = min(min_epoch, data['epochs_list'][idx])

            ax.plot([str(s) for s in sizes], discrete_epochs, linestyle='dashed', linewidth=2,
                    marker=markers[str(order)], color=marker_colors[str(order)], ms=14, markeredgewidth=1, markeredgecolor='black', label=f'{order_string[str(order)]}')

        vanilla_epochs = []
        for size in sizes:
            with open(f'../{vanilla_results_folder}/{second_pinn}/2/{size}/{subfolder}/results.json', 'r') as f:
                data = json.load(f)
                idx = min(range(len(data[f'{train_test}_mse_losses'])), key=data[f'{train_test}_mse_losses'].__getitem__)
                vanilla_epochs.append(data['epochs_list'][idx])
                max_epoch = max(max_epoch, data['epochs_list'][idx])
                min_epoch = min(min_epoch, data['epochs_list'][idx])

        ax.plot([str(s) for s in sizes], vanilla_epochs, color='blue', linestyle='dashed', linewidth=2,
                marker='*', ms=14, markeredgewidth=1, markeredgecolor='black', label=f'vanilla-PINN ({vanilla_precision})')

        # fp64 vanilla-PINN
        vanilla_epochs = []
        for size in sizes:
            with open(f'../gpu_float64_synced_vanilla_results_noprint/{second_pinn}/2/{size}/{subfolder}/results.json', 'r') as f:
                data = json.load(f)
                idx = min(range(len(data[f'{train_test}_mse_losses'])), key=data[f'{train_test}_mse_losses'].__getitem__)
                vanilla_epochs.append(data['epochs_list'][idx])
                max_epoch = max(max_epoch, data['epochs_list'][idx])
                min_epoch = min(min_epoch, data['epochs_list'][idx])

        ax.plot([str(s) for s in sizes], vanilla_epochs, color='orange', linestyle='dashed', linewidth=2,
                marker='v', ms=14, markeredgewidth=1, markeredgecolor='black', label=f'vanilla-PINN (fp64)')

        if not os.path.isdir(save_folder):
            os.makedirs(save_folder)

        plt.ylabel(r"Epochs", fontsize=25)
        plt.ylim(top=1000)
        plt.yticks(list(range(50, 670, 150)))
        plt.title(r'Training epochs vs $\mathbf{N}$', fontsize=26)
        ax.xaxis.set_ticks(list(range(len(sizes))))
        ax.xaxis.set_ticklabels([str(s) for s in sizes])
        plt.xticks(rotation=25)
        plt.xlabel(r'$\mathbf{N}$', fontsize=25)
        plt.legend(frameon=False, loc='upper left', prop=legend_param)
        fig.savefig(save_folder+'plot.png', bbox_inches='tight')
        plt.cla()
        plt.clf()
        plt.close()

def plot_epochs():
    plt.rcParams["figure.figsize"] = figure_figsize
    plt.rcParams['ytick.labelsize'] = ytick_size
    plt.rcParams['xtick.labelsize'] = xtick_size
    save_folder = f"../{global_save_folder}/epochs/"
    max_epoch = 0
    min_epoch = 1000
    max_y = 0

    for supervised in [False]:
        subfolder = 'supervised' if supervised else 'unsupervised'
        fig, ax = plt.subplots()
        orders = [5]
        for i, order in enumerate(orders):
            # get result files for all training set sizes and both discrete_pinn and vanilla_pinn
            discrete_results = []
            discrete_epochs = []
            for size in sizes:
                with open(f'../{discrete_results_folder}/{first_pinn}/{order}/{size}/{subfolder}/results.json', 'r') as f:
                    data = json.load(f)
                    discrete_results.append(min(data[f'{train_test}_l2_losses']))
                    idx = min(range(len(data[f'{train_test}_l2_losses'])), key=data[f'{train_test}_l2_losses'].__getitem__)
                    discrete_epochs.append(data['epochs_list'][idx])
                    max_y = max(max_y, min(data[f'{train_test}_l2_losses']))
                    max_epoch = max(max_epoch, data['epochs_list'][idx])
                    min_epoch = min(min_epoch, data['epochs_list'][idx])

            ax.plot(discrete_epochs, discrete_results, linestyle='dashed', linewidth=2,
                    marker=markers[str(order)], color=marker_colors[str(order)], ms=14, markeredgewidth=1, markeredgecolor='black', label=f'{order_string[str(order)]}')
            for i, label in enumerate(sizes):
                ax.annotate(str(label), (discrete_epochs[i], discrete_results[i]), fontweight="bold")

        vanilla_results = []
        vanilla_epochs = []
        for size in sizes:
            with open(f'../{vanilla_results_folder}/{second_pinn}/2/{size}/{subfolder}/results.json', 'r') as f:
                data = json.load(f)
                vanilla_results.append(min(data[f'{train_test}_l2_losses']))
                idx = min(range(len(data[f'{train_test}_l2_losses'])), key=data[f'{train_test}_l2_losses'].__getitem__)
                vanilla_epochs.append(data['epochs_list'][idx])
                max_y = max(max_y, min(data[f'{train_test}_l2_losses']))
                max_epoch = max(max_epoch, data['epochs_list'][idx])
                min_epoch = min(min_epoch, data['epochs_list'][idx])

        ax.plot(vanilla_epochs, vanilla_results, color='blue', linestyle='dashed', linewidth=2,
                marker='*', ms=14, markeredgewidth=1, markeredgecolor='black', label=f'vanilla-PINN ({vanilla_precision})')
        for i, label in enumerate(sizes):
            ax.annotate(str(label), (vanilla_epochs[i], vanilla_results[i]), fontweight="bold")

        # fp64 vanilla-PINN
        vanilla_results = []
        vanilla_epochs = []
        for size in sizes:
            with open(f'../gpu_float64_synced_vanilla_results_noprint/{second_pinn}/2/{size}/{subfolder}/results.json', 'r') as f:
                data = json.load(f)
                vanilla_results.append(min(data[f'{train_test}_l2_losses']))
                idx = min(range(len(data[f'{train_test}_l2_losses'])), key=data[f'{train_test}_l2_losses'].__getitem__)
                vanilla_epochs.append(data['epochs_list'][idx])
                max_y = max(max_y, min(data[f'{train_test}_l2_losses']))
                max_epoch = max(max_epoch, data['epochs_list'][idx])
                min_epoch = min(min_epoch, data['epochs_list'][idx])

        ax.plot(vanilla_epochs, vanilla_results, color='orange', linestyle='dashed', linewidth=2,
                marker='v', ms=14, markeredgewidth=1, markeredgecolor='black', label=f'vanilla-PINN (fp64)')
        for i, label in enumerate(sizes):
            ax.annotate(str(label), (vanilla_epochs[i], vanilla_results[i]), fontweight="bold")

        if not os.path.isdir(save_folder):
            os.makedirs(save_folder)

        plt.xlabel(r"Epoch", fontsize=25)
        plt.ylim(0, 0.00018)
        plt.xticks(range(min_epoch, max_epoch, int(max_epoch / 10.)))
        plt.title(f'Relative error', fontsize=26)
        plt.ylabel(r'Relative error', fontsize=25)
        plt.legend(frameon=False, loc='upper left', prop=legend_param)
        fig.savefig(save_folder+'plot.png', bbox_inches='tight')
        plt.cla()
        plt.clf()
        plt.close()

def plot_training_loss_epoch():
    plt.rcParams["figure.figsize"] = figure_figsize
    plt.rcParams['ytick.labelsize'] = ytick_size
    plt.rcParams['xtick.labelsize'] = xtick_size
    save_folder = f"../{global_save_folder}/{train_test}_loss/"
    for supervised in [False]:
        subfolder = 'supervised' if supervised else 'unsupervised'
        fig, ax = plt.subplots(dpi=100)
        orders = [2, 3, 4, 5]
        for i, order in enumerate(orders):
            # get result files for all training set sizes and both discrete_pinn and vanilla_pinn
            discrete_results = []
            for size in sizes:
                with open(f'../{discrete_results_folder}/{first_pinn}/{order}/{size}/{subfolder}/results.json', 'r') as f:
                    data = json.load(f)
                    discrete_results = list(data[f'{train_test}_losses'][epoch_plot_start::plot_limit])

                ax.plot(list(data['epochs_list'][epoch_plot_start::plot_limit]), discrete_results, linestyle='dashed', linewidth=2, marker=markers[str(order)], color=marker_colors[str(order)], ms=14, markeredgewidth=1, markeredgecolor='black', label=f'{order_string[str(order)]}')

        vanilla_results = []
        for size in sizes:
            with open(f'../{vanilla_results_folder}/{second_pinn}/2/{size}/{subfolder}/results.json', 'r') as f:
                data = json.load(f)
                vanilla_results = list(data[f'{train_test}_losses'][epoch_plot_start::plot_limit])

                ax.plot(list(data['epochs_list'][epoch_plot_start::plot_limit]), vanilla_results, color='blue', linestyle='dashed', linewidth=2, marker='*', ms=14, markeredgewidth=1, markeredgecolor='black', label=f'vanilla-PINN ({vanilla_precision})')

        if not os.path.isdir(save_folder):
            os.makedirs(save_folder)

        plt.xlabel(r"$\mathbf{n}$", fontsize=25)
        plt.title(f'Training loss vs ' + r'$\mathbf{n}$', fontsize=26)
        plt.ylabel(r'Loss', fontsize=25)
        plt.legend(frameon=False, loc='upper right', prop=legend_param)
        fig.savefig(save_folder+'plot.png', bbox_inches='tight')
        plt.cla()
        plt.clf()
        plt.close()

def plot_l2_loss_epoch():
    plt.rcParams["figure.figsize"] = figure_figsize
    plt.rcParams['ytick.labelsize'] = ytick_size
    plt.rcParams['xtick.labelsize'] = xtick_size
    save_folder = f"../{global_save_folder}/{train_test}_l2_loss/"
    for supervised in [False]:
        subfolder = 'supervised' if supervised else 'unsupervised'
        fig, ax = plt.subplots(dpi=100)
        orders = [2, 3, 4, 5]
        for i, order in enumerate(orders):
            # get result files for all training set sizes and both discrete_pinn and vanilla_pinn
            discrete_results = []
            for size in sizes:
                with open(f'../{discrete_results_folder}/{first_pinn}/{order}/{size}/{subfolder}/results.json', 'r') as f:
                    data = json.load(f)
                    discrete_results = list(data[f'{train_test}_l2_losses'][epoch_plot_start::plot_limit])

                ax.plot(list(data['epochs_list'][epoch_plot_start::plot_limit]), discrete_results, linestyle='dashed', linewidth=2, marker=markers[str(order)], color=marker_colors[str(order)], ms=14, markeredgewidth=1, markeredgecolor='black', label=f'{order_string[str(order)]}')

        vanilla_results = []
        for size in sizes:
            with open(f'../{vanilla_results_folder}/{second_pinn}/2/{size}/{subfolder}/results.json', 'r') as f:
                data = json.load(f)
                vanilla_results = list(data[f'{train_test}_l2_losses'][epoch_plot_start::plot_limit])

                ax.plot(list(data['epochs_list'][epoch_plot_start::plot_limit]), vanilla_results, color='blue', linestyle='dashed', linewidth=2, marker='*', ms=14, markeredgewidth=1, markeredgecolor='black', label=f'vanilla-PINN ({vanilla_precision})')

        if not os.path.isdir(save_folder):
            os.makedirs(save_folder)

        plt.xlabel(r"Epochs", fontsize=25)
        plt.title(f'Relative error vs ' + r'$\mathbf{n}$', fontsize=26)
        plt.ylabel(r'Relative error', fontsize=25)
        plt.ticklabel_format(axis='y', style='sci', scilimits=(-3,-3))
        plt.legend(frameon=False, loc='upper right', prop=legend_param)
        fig.savefig(save_folder+'plot.png', bbox_inches='tight')
        plt.cla()
        plt.clf()
        plt.close()

def plot_mse_epoch():
    plt.rcParams["figure.figsize"] = figure_figsize
    plt.rcParams['ytick.labelsize'] = ytick_size
    plt.rcParams['xtick.labelsize'] = xtick_size
    save_folder = f"../{global_save_folder}/{train_test}_mse_loss/"
    for supervised in [False]:
        subfolder = 'supervised' if supervised else 'unsupervised'
        fig, ax = plt.subplots(dpi=100)
        orders = [2, 3, 4, 5]
        for i, order in enumerate(orders):
            # get result files for all training set sizes and both discrete_pinn and vanilla_pinn
            discrete_results = []
            for size in sizes:
                with open(f'../{discrete_results_folder}/{first_pinn}/{order}/{size}/{subfolder}/results.json', 'r') as f:
                    data = json.load(f)
                    discrete_results = list(data[f'{train_test}_mse_losses'][epoch_plot_start::plot_limit])

                ax.plot(list(data['epochs_list'][epoch_plot_start::plot_limit]), discrete_results, linestyle='dashed', linewidth=2, marker=markers[str(order)], color=marker_colors[str(order)], ms=14, markeredgewidth=1, markeredgecolor='black', label=f'{order_string[str(order)]}')

        vanilla_results = []
        for size in sizes:
            with open(f'../{vanilla_results_folder}/{second_pinn}/2/{size}/{subfolder}/results.json', 'r') as f:
                data = json.load(f)
                vanilla_results = list(data[f'{train_test}_mse_losses'][epoch_plot_start::plot_limit])

                ax.plot(list(data['epochs_list'][epoch_plot_start::plot_limit]), vanilla_results, color='blue', linestyle='dashed', linewidth=2, marker='*', ms=14, markeredgewidth=1, markeredgecolor='black', label=f'vanilla-PINN ({vanilla_precision})')

        if not os.path.isdir(save_folder):
            os.makedirs(save_folder)

        plt.xlabel(r"Epochs", fontsize=25)
        plt.title(f'MSE vs ' + r'$\mathbf{n}$', fontsize=26)
        plt.ylabel(r'Loss', fontsize=25)
        plt.legend(frameon=False, loc='upper right', prop=legend_param)
        fig.savefig(save_folder+'plot.png', bbox_inches='tight')
        plt.cla()
        plt.clf()
        plt.close()

def plot_mse_ampl():
    plt.rcParams["figure.figsize"] = figure_figsize
    plt.rcParams['ytick.labelsize'] = ytick_size
    plt.rcParams['xtick.labelsize'] = xtick_size
    save_folder = f"../{global_save_folder}/{train_test}_mse_ampl/"
    max_y = 0
    for supervised in [False]:
        subfolder = 'supervised' if supervised else 'unsupervised'
        fig, ax = plt.subplots(dpi=100)
        for marker_i, order in enumerate(orders):
            discrete_results = []
            for _, amplitude in enumerate(amplitudes):
                for size in sizes:
                    with open(f'../{discrete_results_folder}/{first_pinn}/{order}/{size}/{amplitude}/{subfolder}/results.json', 'r') as f:
                        data = json.load(f)
                        discrete_results.append(min(data[f'{train_test}_mse_losses']))
                        max_y = max(max_y, discrete_results[-1])

            ax.plot([str(s) for s in amplitudes], discrete_results, linestyle='dashed', linewidth=2, marker=markers[str(order)], color=marker_colors[str(order)], ms=14, markeredgewidth=1, markeredgecolor='black', label=f'{order_string[str(order)]}')

        vanilla_results = []
        for amplitude in amplitudes:
            for size in sizes:
                with open(f'../{vanilla_results_folder}/{second_pinn}/2/{size}/{amplitude}/{subfolder}/results.json', 'r') as f:
                    data = json.load(f)
                    vanilla_results.append(min(data[f'{train_test}_mse_losses']))
                    max_y = max(max_y, vanilla_results[-1])


        ax.plot([str(s) for s in amplitudes], vanilla_results, color='blue', linestyle='dashed', linewidth=2, marker='*', ms=14, markeredgewidth=1, markeredgecolor='black', label=f'vanilla-PINN ({vanilla_precision})')

        if not os.path.isdir(save_folder):
            os.makedirs(save_folder)

        plt.xlabel(r"$\mathbf{\alpha}$", fontsize=25)
        plt.title(f'MSE vs ' + r'$\mathbf{\alpha}$', fontsize=26)
        ax.xaxis.set_ticks(list(range(len(amplitudes))))
        ax.xaxis.set_ticklabels([str(s) for s in amplitudes])
        plt.xticks(rotation=25)
        plt.ticklabel_format(axis='y', style='sci', scilimits=(-3,-3))
        plt.ylabel(r'Loss', fontsize=25)
        plt.legend(frameon=False, loc='upper left', prop=legend_param)
        fig.savefig(save_folder+'plot.png', bbox_inches='tight')
        plt.cla()
        plt.clf()
        plt.close()

def plot_time_ampl():
    plt.rcParams["figure.figsize"] = figure_figsize
    plt.rcParams['ytick.labelsize'] = ytick_size
    plt.rcParams['xtick.labelsize'] = xtick_size
    save_folder = f"../{global_save_folder}/{train_test}_time_ampl/"
    max_y = 0
    for supervised in [False]:
        subfolder = 'supervised' if supervised else 'unsupervised'
        fig, ax = plt.subplots(dpi=100)
        for marker_i, order in enumerate(orders):
            discrete_results = []
            for _, amplitude in enumerate(amplitudes):
                for size in sizes:
                    with open(f'../{discrete_results_folder}/{first_pinn}/{order}/{size}/{amplitude}/{subfolder}/results.json', 'r') as f:
                        data = json.load(f)
                        idx = min(range(len(data[f'{train_test}_mse_losses'])), key=data[f'{train_test}_mse_losses'].__getitem__)
                        discrete_results.append(data[f'epoch_time'][idx])
                        max_y = max(max_y, discrete_results[-1])

            ax.plot([str(s) for s in amplitudes], discrete_results, linestyle='dashed', linewidth=2, marker=markers[str(order)], color=marker_colors[str(order)], ms=14, markeredgewidth=1, markeredgecolor='black', label=f'{order_string[str(order)]}')

        vanilla_results = []
        for amplitude in amplitudes:
            for size in sizes:
                with open(f'../{vanilla_results_folder}/{second_pinn}/2/{size}/{amplitude}/{subfolder}/results.json', 'r') as f:
                    data = json.load(f)
                    idx = min(range(len(data[f'{train_test}_mse_losses'])), key=data[f'{train_test}_mse_losses'].__getitem__)
                    vanilla_results.append(data['epoch_time'][idx])
                    max_y = max(max_y, vanilla_results[-1])


        ax.plot([str(s) for s in amplitudes], vanilla_results, color='blue', linestyle='dashed', linewidth=2, marker='*', ms=14, markeredgewidth=1, markeredgecolor='black', label=f'vanilla-PINN ({vanilla_precision})')

        if not os.path.isdir(save_folder):
            os.makedirs(save_folder)

        plt.xlabel(r"$\mathbf{\alpha}$", fontsize=25)
        plt.title(f'Time vs ' + r'$\mathbf{\alpha}$', fontsize=26)
        ax.xaxis.set_ticks(list(range(len(amplitudes))))
        ax.xaxis.set_ticklabels([str(s) for s in amplitudes])
        plt.ticklabel_format(axis='y', style='sci', scilimits=(3,3))
        plt.xticks(rotation=25)
        plt.ylabel(r'Time ($\mathbf{s}$)', fontsize=25)
        plt.legend(frameon=False, loc='upper left', prop=legend_param)
        fig.savefig(save_folder+'plot.png', bbox_inches='tight')
        plt.cla()
        plt.clf()
        plt.close()

def plot_speedup_ampl():
    plt.rcParams["figure.figsize"] = figure_figsize
    plt.rcParams['ytick.labelsize'] = ytick_size
    plt.rcParams['xtick.labelsize'] = xtick_size
    save_folder = f"../{global_save_folder}/{train_test}_speedup_ampl/"
    max_y = 0

    vanilla_results = []
    for amplitude in amplitudes:
        for size in sizes:
            with open(f'../{vanilla_results_folder}/{second_pinn}/2/{size}/{amplitude}/unsupervised/results.json', 'r') as f:
                data = json.load(f)
                idx = min(range(len(data[f'{train_test}_mse_losses'])), key=data[f'{train_test}_mse_losses'].__getitem__)
                vanilla_results.append(data['epoch_time'][idx])
                max_y = max(max_y, vanilla_results[-1])

    for supervised in [False]:
        subfolder = 'supervised' if supervised else 'unsupervised'
        fig, ax = plt.subplots(dpi=100)

        for marker_i, order in enumerate(orders):
            discrete_results = []
            for amp_i, amplitude in enumerate(amplitudes):
                for size in sizes:
                    with open(f'../{discrete_results_folder}/{first_pinn}/{order}/{size}/{amplitude}/{subfolder}/results.json', 'r') as f:
                        data = json.load(f)
                        idx = min(range(len(data[f'{train_test}_mse_losses'])), key=data[f'{train_test}_mse_losses'].__getitem__)
                        discrete_results.append(vanilla_results[amp_i] / data['epoch_time'][idx])
                        max_y = max(max_y, discrete_results[-1])

            ax.plot([str(s) for s in amplitudes], discrete_results, linestyle='dashed', linewidth=2, marker=markers[str(order)], color=marker_colors[str(order)], ms=14, markeredgewidth=1, markeredgecolor='black', label=f'{order_string[str(order)]}')

        if not os.path.isdir(save_folder):
            os.makedirs(save_folder)

        plt.xlabel(r"$\mathbf{\alpha}$", fontsize=25)
        plt.title(f'Speedup vs ' + r'$\mathbf{\alpha}$', fontsize=26)
        ax.xaxis.set_ticks(list(range(len(amplitudes))))
        ax.xaxis.set_ticklabels([str(s) for s in amplitudes])
        plt.ylabel(r'Speedup', fontsize=25)
        plt.xticks(rotation=25)
        plt.ticklabel_format(axis='y', style='sci', scilimits=(2,2))
        plt.legend(frameon=False, loc='upper left', prop=legend_param)
        fig.savefig(save_folder+'plot.png', bbox_inches='tight')
        plt.cla()
        plt.clf()
        plt.close()

def plot_epochs_separate():
    plt.rcParams["figure.figsize"] = figure_figsize
    plt.rcParams['ytick.labelsize'] = ytick_size
    plt.rcParams['xtick.labelsize'] = xtick_size
    folder = f"../{global_save_folder}/epochs/"
    max_epoch = 0

    for supervised in [False]:
        subfolder = 'supervised' if supervised else 'unsupervised'
        for order in orders:
            fig, ax = plt.subplots()
            # get result files for all training set sizes and both discrete_pinn and vanilla_pinn
            discrete_results = []
            discrete_epochs = []
            for size in sizes:
                with open(f'../{discrete_results_folder}/{first_pinn}/{order}/{size}/{subfolder}/results.json', 'r') as f:
                    data = json.load(f)
                    discrete_results.append(min(data[f'{train_test}_l2_losses']))
                    idx = min(range(len(data[f'{train_test}_l2_losses'])), key=data[f'{train_test}_l2_losses'].__getitem__)
                    discrete_epochs.append(data['epochs_list'][idx])
                    max_epoch = max(max_epoch, data['epochs_list'][idx])

            ax.plot(discrete_epochs, discrete_results, linestyle='dashed', linewidth=2, color='red',
                    marker='s', ms=14, markeredgewidth=1, markeredgecolor='black', label=f'{order_string[str(order)]}')
            for i, label in enumerate(sizes):
                ax.annotate(str(label), (discrete_epochs[i], discrete_results[i]), fontweight="bold")

            vanilla_results = []
            vanilla_epochs = []
            for size in sizes:
                with open(f'../{vanilla_results_folder}/{second_pinn}/2/{size}/{subfolder}/results.json', 'r') as f:
                    data = json.load(f)
                    vanilla_results.append(min(data[f'{train_test}_l2_losses']))
                    idx = min(range(len(data[f'{train_test}_l2_losses'])), key=data[f'{train_test}_l2_losses'].__getitem__)
                    vanilla_epochs.append(data['epochs_list'][idx])
                    max_epoch = max(max_epoch, data['epochs_list'][idx])

            ax.plot(vanilla_epochs, vanilla_results, color='blue', linestyle='dashed', linewidth=2,
                    marker='*', ms=14, markeredgewidth=1, markeredgecolor='black', label=f'vanilla-PINN ({vanilla_precision})')
            for i, label in enumerate(sizes):
                ax.annotate(str(label), (vanilla_epochs[i], vanilla_results[i]), fontweight="bold")

            save_folder = folder + f"{order}/"
            if not os.path.isdir(save_folder):
                os.makedirs(save_folder)

            plt.xlabel('Epochs', fontsize=25)
            plt.xticks(range(0, max_epoch, int(max_epoch / 10.)), fontsize=12)
            plt.title(rf'Epochs taken to reach lowest relative {train_test} set error', fontsize=26)
            plt.ylabel(r'$\|\| {\bf L} \|\|_2$ error', fontsize=25)
            plt.legend(frameon=False, loc='upper right', prop=legend_param)
            fig.savefig(save_folder+'plot.png', bbox_inches='tight')
            plt.cla()
            plt.clf()
            plt.close()

def autograd_pde_residual():
    plt.rcParams["figure.figsize"] = figure_figsize
    plt.rcParams['ytick.labelsize'] = ytick_size
    plt.rcParams['xtick.labelsize'] = xtick_size
    save_folder = f"../{global_save_folder}/autograd_pde_residual/"

    for supervised in [False]:
        subfolder = 'supervised' if supervised else 'unsupervised'
        fig, ax = plt.subplots()
        for i, order in enumerate(orders):
            # get result files for all training set sizes and both discrete_pinn and vanilla_pinn
            with open(f'../{discrete_results_folder}/{first_pinn}/{order}/{largest_size}/{subfolder}/results.json', 'r') as f:
                data = json.load(f)
                discrete_results = list(data[f'{train_test}_pde_residual'])[epoch_plot_start::plot_limit]
                ax.plot(list(data['epochs_list'][epoch_plot_start::plot_limit]), discrete_results, linestyle='dashed', linewidth=2, marker=markers[str(order)], color=marker_colors[str(order)], markevery=50, ms=14, markeredgewidth=1, markeredgecolor='black', label=f'{order_string[str(order)]}')

        with open(f'../{vanilla_results_folder}/{second_pinn}/2/{largest_size}/{subfolder}/results.json', 'r') as f:
            data = json.load(f)
            vanilla_results = list(data[f'{train_test}_pde_residual'][epoch_plot_start::plot_limit])
            ax.plot(list(data['epochs_list'][epoch_plot_start::plot_limit]), vanilla_results, color='blue', linestyle='dashed', linewidth=2, marker='*', markevery=50, ms=14, markeredgewidth=1, markeredgecolor='black', label=f'vanilla-PINN ({vanilla_precision})')

        if not os.path.isdir(save_folder):
            os.makedirs(save_folder)

        plt.xlabel('Epochs', fontsize=25)
        # plt.ylim(0.01, 0.06)
        plt.yticks(fontsize=12)
        plt.ylabel(r'$\Delta u - f$', fontsize=25)
        plt.title(f'{train_test} Poisson autograd interior residual', fontsize=26)
        plt.xticks(fontsize=12)
        plt.legend(frameon=False, loc='upper right', prop=legend_param)
        fig.savefig(save_folder+'plot.png', bbox_inches='tight')
        plt.cla()
        plt.clf()
        plt.close()

def autograd_boundary_residual():
    plt.rcParams["figure.figsize"] = figure_figsize
    plt.rcParams['ytick.labelsize'] = ytick_size
    plt.rcParams['xtick.labelsize'] = xtick_size
    save_folder = f"../{global_save_folder}/autograd_boundary_residual/"

    for supervised in [False]:
        subfolder = 'supervised' if supervised else 'unsupervised'
        fig, ax = plt.subplots()
        for i, order in enumerate(orders):
            # get result files for all training set sizes and both discrete_pinn and vanilla_pinn
            with open(f'../{discrete_results_folder}/{first_pinn}/{order}/{largest_size}/{subfolder}/results.json', 'r') as f:
                data = json.load(f)
                discrete_results = list(data[f'{train_test}_boundary_residual'])[epoch_plot_start::plot_limit]
                ax.plot(list(data['epochs_list'][epoch_plot_start::plot_limit]), discrete_results, linestyle='dashed', linewidth=2, marker=markers[str(order)], color=marker_colors[str(order)], markevery=50, ms=14, markeredgewidth=1, markeredgecolor='black', label=f'{order_string[str(order)]}')

        with open(f'../{vanilla_results_folder}/{second_pinn}/2/{largest_size}/{subfolder}/results.json', 'r') as f:
            data = json.load(f)
            vanilla_results = list(data[f'{train_test}_boundary_residual'][epoch_plot_start::plot_limit])
            ax.plot(list(data['epochs_list'][epoch_plot_start::plot_limit]), vanilla_results, color='blue', linestyle='dashed', linewidth=2, marker='*', markevery=50, ms=14, markeredgewidth=1, markeredgecolor='black', label=f'vanilla-PINN ({vanilla_precision})')

        if not os.path.isdir(save_folder):
            os.makedirs(save_folder)

        plt.xlabel('Epochs', fontsize=25)
        plt.yticks(fontsize=12)
        plt.ylabel(r'$(\alpha) ( {\bf n} \cdot \nabla u ) + \beta u - g$', fontsize=25)
        plt.title(f'{train_test} Poisson autograd boundary residual', fontsize=26)
        plt.xticks(fontsize=12)
        plt.legend(frameon=False, loc='upper right', prop=legend_param)
        fig.savefig(save_folder+'plot.png', bbox_inches='tight')
        plt.cla()
        plt.clf()
        plt.close()

def discrete_pde_residual():
    plt.rcParams["figure.figsize"] = figure_figsize
    plt.rcParams['ytick.labelsize'] = ytick_size
    plt.rcParams['xtick.labelsize'] = xtick_size
    save_folder = f"../{global_save_folder}/discrete_pde_residual/"

    for supervised in [False]:
        subfolder = 'supervised' if supervised else 'unsupervised'
        fig, ax = plt.subplots()
        for i, order in enumerate(orders):
            # get result files for all training set sizes and both discrete_pinn and vanilla_pinn
            with open(f'../{discrete_results_folder}/{first_pinn}/{order}/{largest_size}/{subfolder}/results.json', 'r') as f:
                data = json.load(f)
                discrete_results = list(data[f'training_discrete_pde_residual'])[epoch_plot_start::plot_limit]
                ax.plot(list(data['epochs_list'][epoch_plot_start::plot_limit]), discrete_results, linestyle='dashed', linewidth=2, marker=markers[str(order)], color=marker_colors[str(order)], markevery=50, ms=14, markeredgewidth=1, markeredgecolor='black', label=f'{order_string[str(order)]}')

        with open(f'../{vanilla_results_folder}/{second_pinn}/2/{largest_size}/{subfolder}/results.json', 'r') as f:
            data = json.load(f)
            vanilla_results = list(data[f'training_pde_residual'][epoch_plot_start::plot_limit])
            ax.plot(list(data['epochs_list'][epoch_plot_start::plot_limit]), vanilla_results, color='blue', linestyle='dashed', linewidth=2, marker='*', markevery=50, ms=14, markeredgewidth=1, markeredgecolor='black', label=f'vanilla-PINN ({vanilla_precision})')

        if not os.path.isdir(save_folder):
            os.makedirs(save_folder)

        plt.xlabel('Epochs', fontsize=25)
        plt.yticks(fontsize=12)
        plt.ylabel(r'${\bf L} u - f$', fontsize=25)
        plt.title(f'training Poisson discrete interior residual', fontsize=26)
        plt.xticks(fontsize=12)
        plt.legend(frameon=False, loc='upper right', prop=legend_param)
        fig.savefig(save_folder+'plot.png', bbox_inches='tight')
        plt.cla()
        plt.clf()
        plt.close()

def discrete_boundary_residual():
    plt.rcParams["figure.figsize"] = figure_figsize
    plt.rcParams['ytick.labelsize'] = ytick_size
    plt.rcParams['xtick.labelsize'] = xtick_size
    save_folder = f"../{global_save_folder}/discrete_boundary_residual/"

    for supervised in [False]:
        subfolder = 'supervised' if supervised else 'unsupervised'
        fig, ax = plt.subplots()
        for i, order in enumerate(orders):
            # get result files for all training set sizes and both discrete_pinn and vanilla_pinn
            with open(f'../{discrete_results_folder}/{first_pinn}/{order}/{largest_size}/{subfolder}/results.json', 'r') as f:
                data = json.load(f)
                discrete_results = list(data[f'training_discrete_boundary_residual'])[epoch_plot_start::plot_limit]
                ax.plot(list(data['epochs_list'][epoch_plot_start::plot_limit]), discrete_results, linestyle='dashed', linewidth=2, marker=markers[str(order)], color=marker_colors[str(order)], markevery=50, ms=14, markeredgewidth=1, markeredgecolor='black', label=f'{order_string[str(order)]}')

        with open(f'../{vanilla_results_folder}/{second_pinn}/2/{largest_size}/{subfolder}/results.json', 'r') as f:
            data = json.load(f)
            vanilla_results = list(data[f'training_boundary_residual'][epoch_plot_start::plot_limit])
            ax.plot(list(data['epochs_list'][epoch_plot_start::plot_limit]), vanilla_results, color='blue', linestyle='dashed', linewidth=2, marker='*', markevery=50, ms=14, markeredgewidth=1, markeredgecolor='black', label=f'vanilla-PINN ({vanilla_precision})')

        if not os.path.isdir(save_folder):
            os.makedirs(save_folder)

        plt.xlabel('Epochs', fontsize=25)
        plt.yticks(fontsize=12)
        plt.ylabel(r'${\bf B} u - g$', fontsize=25)
        plt.title(f'training Poisson discrete boundary residual', fontsize=26)
        plt.xticks(fontsize=12)
        plt.legend(frameon=False, loc='upper right', prop=legend_param)
        fig.savefig(save_folder+'plot.png', bbox_inches='tight')
        plt.cla()
        plt.clf()
        plt.close()

def effect_of_depth_time():
    plt.rcParams["figure.figsize"] = figure_figsize
    plt.rcParams['ytick.labelsize'] = ytick_size
    plt.rcParams['xtick.labelsize'] = xtick_size
    save_folder = f"../{global_save_folder}/{train_test}_time/"
    max_y = 0
    for supervised in [False]:
        subfolder = 'supervised' if supervised else 'unsupervised'
        fig, ax = plt.subplots(dpi=100)
        for marker_i, order in enumerate(orders):
            discrete_results = []
            for _, layer in enumerate(layers):
                for size in sizes:
                    with open(f'../{discrete_results_folder}/{first_pinn}/{order}/{size}/{layer}/{subfolder}/results.json', 'r') as f:
                        data = json.load(f)
                        discrete_results.append(data[f'discrete_time'][0])
                        max_y = max(max_y, discrete_results[-1])

            ax.plot([str(s) for s in layers], discrete_results, linestyle='dashed', linewidth=2, marker=markers[str(order)], color=marker_colors[str(order)], ms=14, markeredgewidth=1, markeredgecolor='black', label=f'{order_string[str(order)]}')

        vanilla_results = []
        fp64_vanilla_results = []
        for layer in layers:
            for size in sizes:
                with open(f'../{discrete_results_folder}/{first_pinn}/{order}/{size}/{layer}/{subfolder}/results.json', 'r') as f:
                    data = json.load(f)
                    vanilla_results.append(data['fp32_autograd_time'][0])
                    max_y = max(max_y, vanilla_results[-1])
                    fp64_vanilla_results.append(data['fp64_autograd_time'][0])
                    max_y = max(max_y, fp64_vanilla_results[-1])


        ax.plot([str(s) for s in layers], vanilla_results, color='blue', linestyle='dashed', linewidth=2, marker='*', ms=14, markeredgewidth=1, markeredgecolor='black', label='autograd (fp32)')
        ax.plot([str(s) for s in layers], fp64_vanilla_results, color='orange', linestyle='dashed', linewidth=2, marker='v', ms=14, markeredgewidth=1, markeredgecolor='black', label='autograd (fp64)')

        if not os.path.isdir(save_folder):
            os.makedirs(save_folder)

        plt.xlabel(r"$\mathbf{s}$", fontsize=25)
        plt.title(f'Time vs ' + r'$\mathbf{s}$', fontsize=26)
        ax.xaxis.set_ticks(list(range(len(layers))))
        ax.xaxis.set_ticklabels([str(s) for s in layers])
        plt.ylabel(r'Time ($\mathbf{s}$)', fontsize=25)
        plt.ticklabel_format(axis='y', style='sci', scilimits=(-1,-1))
        plt.ylim(top=0.155)
        plt.legend(frameon=False, loc='upper right', prop=legend_param)
        fig.savefig(save_folder+'plot.png', bbox_inches='tight')
        plt.cla()
        plt.clf()
        plt.close()

def effect_of_depth_l2():
    plt.rcParams["figure.figsize"] = figure_figsize
    plt.rcParams['ytick.labelsize'] = ytick_size
    plt.rcParams['xtick.labelsize'] = xtick_size
    save_folder = f"../{global_save_folder}/{train_test}_l2/"
    max_y = 0
    for supervised in [False]:
        subfolder = 'supervised' if supervised else 'unsupervised'
        fig, ax = plt.subplots(dpi=100)
        for marker_i, order in enumerate(orders):
            discrete_results = []
            for _, layer in enumerate(layers):
                for size in sizes:
                    with open(f'../{discrete_results_folder}/{first_pinn}/{order}/{size}/{layer}/{subfolder}/results.json', 'r') as f:
                        data = json.load(f)
                        discrete_results.append(data[f'discrete_fp64_autograd_l2'][0])
                        max_y = max(max_y, discrete_results[-1])

            ax.semilogy([str(s) for s in layers], discrete_results, linestyle='dashed', linewidth=2, marker=markers[str(order)], color=marker_colors[str(order)], ms=14, markeredgewidth=1, markeredgecolor='black', label=f'{order_string[str(order)]}')

        vanilla_results = []
        for layer in layers:
            for size in sizes:
                with open(f'../{discrete_results_folder}/{first_pinn}/{order}/{size}/{layer}/{subfolder}/results.json', 'r') as f:
                    data = json.load(f)
                    vanilla_results.append(data['fp32_autograd_fp64_autograd_l2'][0])
                    max_y = max(max_y, vanilla_results[-1])

        ax.semilogy([str(s) for s in layers], discrete_results, linestyle='dashed', linewidth=2, marker='*', color='blue', ms=14, markeredgewidth=1, markeredgecolor='black', label=f'autograd ({vanilla_precision})')

        if not os.path.isdir(save_folder):
            os.makedirs(save_folder)

        plt.xlabel(r"$\mathbf{s}$", fontsize=25)
        plt.title(f'Relative error vs ' + r'$\mathbf{s}$', fontsize=26)
        ax.xaxis.set_ticks(list(range(len(layers))))
        ax.xaxis.set_ticklabels([str(s) for s in layers])
        plt.ylim(top=1e-2)
        plt.ylabel('Relative error', fontsize=25)
        plt.legend(frameon=False, loc='upper right', prop=legend_param)
        fig.savefig(save_folder+'plot.png', bbox_inches='tight')
        plt.cla()
        plt.clf()
        plt.close()

if __name__ == '__main__':
    sizes = [582, 828, 1663, 2236, 3196, 4977, 6114, 8767, 19638] # 2d
    # sizes = [810, 3080, 4325, 6218] # 3d
    # sizes = [828] # heat equation
    # sizes = [828] # noisy equation
    # sizes = [19638] # effect of depth

    orders = [2, 3, 4, 5]
    amplitudes = [0.001, 0.0020, 0.0040, 0.0080, 0.0160, 0.0320, 0.0640, 0.1280, 0.2560]
    layers = [1, 2, 3, 4, 5, 6, 7, 8, 9, 10]

    plot_limit = 300
    epoch_plot_start = 60

    order_string = {
            "2": "p = 2 (fp64)",
            "3": "p = 3 (fp64)",
            "4": "p = 4 (fp64)",
            "5": "p = 5 (fp64)"
    }
    marker_colors = {
            "2": "blue",
            "3": "orange",
            "4": "green",
            "5": "red"
    }
    markers = {
            "2": "o",
            "3": "s",
            "4": "D",
            "5": "^"
    }

    PRECISION = torch.float32
    precision_string = "float32" if PRECISION == torch.float32 else "float64"

    network_PRECISIONS = [torch.float32]
    for network_PRECISION in network_PRECISIONS:
        network_precision_string = "float32" if network_PRECISION == torch.float32 else "float64"

        global_save_folder = f""

        discrete_results_folder = f""
        vanilla_results_folder = f""

        vanilla_precision = "fp32"

        first_pinn = "discrete_pinn"
        second_pinn = "vanilla_pinn"

        train_test = "test"

        largest_size = sizes[-1]

        plt.rcParams["font.weight"] = "bold"
        plt.rcParams["legend.fontsize"] = 23
        figure_figsize = (11, 11)
        ytick_size = 23
        xtick_size = 23

        plt.rcParams['mathtext.fontset'] = 'custom'
        plt.rcParams['mathtext.it'] = 'STIXGeneral:italic'
        plt.rcParams['mathtext.bf'] = 'STIXGeneral:italic:bold'

        legend_param = {'weight': 'normal'}

        # effect_of_depth_time()
        # effect_of_depth_l2()
        # plot_training_loss_epoch()
        # plot_l2_loss_epoch()
        # plot_mse_epoch()
        # plot_time_vs_order()
        # plot_speedup_order()
        # plot_l2_vs_order()
        # plot_mse_ampl()
        # plot_time_ampl()
        # plot_speedup_ampl()
        # algebraic_convergence()
        # plot_speedup()
        # plot_time_vs_size()
        # plot_mse()
        # plot_epochs()
        # plot_time_combined()
        # autograd_pde_residual()
        # autograd_boundary_residual()
        # discrete_pde_residual()
        # discrete_boundary_residual()


==> supplementary/src/vanilla.py <==
import json
import math
import os
from datetime import datetime
from math import log, floor, isnan
from collections import defaultdict
import torch.nn.functional as F
from torch.autograd import grad
import torch.optim.lr_scheduler as schedulers
from torch import optim
from torch import nn
import torch
from torch.nn import MSELoss
from network import W
import numpy as np
import matplotlib.pyplot as plt
from scipy.io import loadmat
from scipy.interpolate import griddata
import time
from itertools import product, combinations
from mpl_toolkits.mplot3d import Axes3D
from mpl_toolkits.mplot3d.art3d import Poly3DCollection
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib.gridspec as gridspec

torch.manual_seed(0)

# CUDA support
if torch.cuda.is_available():
    device = torch.device('cuda')
    pytorch_device = torch.device('cuda')
    device_string = "cuda"
    torch.cuda.manual_seed_all(0)
else:
    device = torch.device('cpu')
    device_string = "cpu"
print(f"Device being used: {device}")


class Trainer:
    def __init__(self, config=None, **kwargs):
        self.lr = config['lr']
        self.epochs = config['epochs']
        self.__dict__.update(kwargs)
        self.logged_results = defaultdict(list)

        self.w = W(config)
        if self.verbosity:
            print(self.w, '\n')

        # interior points
        self.x_interior = torch.vstack([self.x_i.clone()])
        self.y_interior = torch.vstack([self.y_i.clone()])
        self.X_interior = torch.hstack([self.x_interior, self.y_interior])

        # interior and boundary points
        self.x_tilde = torch.vstack([self.x_i.clone(), self.x_b.clone()])
        self.y_tilde = torch.vstack([self.y_i.clone(), self.y_b.clone()])
        self.X_tilde = torch.hstack([self.x_tilde, self.y_tilde])

        # interior, boundary, and ghost points
        self.x_full = torch.vstack([self.x_i.clone(), self.x_b.clone(), self.x_g.clone()])
        self.y_full = torch.vstack([self.y_i.clone(), self.y_b.clone(), self.y_g.clone()])
        self.X_full = torch.hstack([self.x_full, self.y_full])

        # boundary points
        self.X_b = torch.hstack([self.x_b.clone(), self.y_b.clone()])

        if config['optimizer'] == 'adam':
            self.optimizer_choice = optim.Adam
        elif config['optimizer'] == 'lbfgs':
            self.optimizer_choice = optim.LBFGS
        elif config['optimizer'] == 'sgd':
            self.optimizer_choice = optim.SGD

        self.optimizer = self.optimizer_choice(self.w.parameters(), lr=self.lr)

    @staticmethod
    def compute_mse(a, b):
        mse = MSELoss()(torch.flatten(a), torch.flatten(b))
        return mse.item()

    @staticmethod
    def compute_l2(a, b):
        diff = torch.subtract(torch.flatten(a).detach().cpu(), torch.flatten(b).detach().cpu())
        relative_l2_error = torch.linalg.norm(diff) / torch.linalg.norm(torch.flatten(b))
        return relative_l2_error.item()

    @staticmethod
    def compute_linf(a):
        return torch.linalg.norm(a.to(PRECISION), ord=float('inf')).item()

    def train(self):
        epochs = self.epochs
        self.f_interior = self.f[:self.b_starts] # only interior

        if device_string == "cuda":
            torch.cuda.synchronize() # first call to get all cuda tensors on GPU
        start = time.perf_counter()

        for i in range(1, epochs + 1):
            try:
                def closure():
                    self.optimizer.zero_grad()

                    # residual term on interior points only
                    u_pred_interior = self.w.forward(self.X_interior)
                    u_x = grad(u_pred_interior, self.x_interior, grad_outputs=torch.ones_like(
                               u_pred_interior), create_graph=True, retain_graph=True)[0]
                    u_xx = grad(u_x, self.x_interior, grad_outputs=torch.ones_like(
                                u_pred_interior), create_graph=True, retain_graph=True)[0]

                    u_y = grad(u_pred_interior, self.y_interior, grad_outputs=torch.ones_like(
                               u_pred_interior), create_graph=True, retain_graph=True)[0]
                    u_yy = grad(u_y, self.y_interior, grad_outputs=torch.ones_like(
                                u_pred_interior), create_graph=True, retain_graph=True)[0]

                    # Poisson residual
                    f_pred = (u_xx + u_yy) - self.f_interior

                    boundary_pred = self.w.forward(self.X_b)

                    # first partial derivatives on the boundary
                    l2_w_x = grad(boundary_pred, self.x_b, grad_outputs=torch.ones_like(boundary_pred),
                                  create_graph=True, retain_graph=True)[0]
                    l2_w_y = grad(boundary_pred, self.y_b, grad_outputs=torch.ones_like(boundary_pred),
                                  create_graph=True, retain_graph=True)[0]

                    # combining the partial derivatives
                    w_xy = torch.hstack([l2_w_x, l2_w_y])

                    # element wise dot product between the normal vectors and first partial derivatives
                    gradient_n = torch.multiply(self.n, w_xy).sum(dim=1).unsqueeze(dim=1)

                    # loss on the boundary
                    boundary_loss_term = torch.multiply(self.alpha, gradient_n) + \
                                         torch.multiply(self.beta, boundary_pred) - self.g

                    l2 = torch.mean(torch.square(torch.flatten(f_pred)))
                    l3 = torch.mean(torch.square(torch.flatten(boundary_loss_term)))

                    train_loss = l2 + l3
                    train_loss.backward(retain_graph=True)
                    return train_loss.item()

                loss_value = self.optimizer.step(closure)
                if device_string == "cuda":
                    torch.cuda.synchronize() # second call right before time clock to finish all operations
                epoch_time = time.perf_counter() - start

                '''
                logging errors and printing them
                '''
                training_pred = self.w.forward(self.X_tilde)
                test_pred = self.w.forward(self.test_X_tilde)

                # TRAINING
                pred_tilde = self.w.forward(self.X_tilde)
                u_x = grad(pred_tilde, self.x_tilde, grad_outputs=torch.ones_like(
                           pred_tilde), create_graph=True, retain_graph=True)[0]
                u_xx = grad(u_x, self.x_tilde, grad_outputs=torch.ones_like(
                            pred_tilde), create_graph=True, retain_graph=True)[0]

                u_y = grad(pred_tilde, self.y_tilde, grad_outputs=torch.ones_like(
                           pred_tilde), create_graph=True, retain_graph=True)[0]
                u_yy = grad(u_y, self.y_tilde, grad_outputs=torch.ones_like(
                            pred_tilde), create_graph=True, retain_graph=True)[0]

                # Poisson residual
                pde_residual_training = (u_xx + u_yy) - self.f

                boundary_pred = self.w.forward(self.X_b)

                # first partial derivatives on the boundary
                l2_w_x = grad(boundary_pred, self.x_b, grad_outputs=torch.ones_like(boundary_pred),
                              create_graph=True, retain_graph=True)[0]
                l2_w_y = grad(boundary_pred, self.y_b, grad_outputs=torch.ones_like(boundary_pred),
                              create_graph=True, retain_graph=True)[0]

                # combining the partial derivatives
                w_xy = torch.hstack([l2_w_x, l2_w_y])

                # element wise dot product between the normal vectors and first partial derivatives
                gradient_n = torch.multiply(self.n, w_xy).sum(dim=1).unsqueeze(dim=1)

                # loss on the boundary
                boundary_residual_training = torch.multiply(self.alpha, gradient_n) + \
                                    torch.multiply(self.beta, boundary_pred) - self.g
                # TEST
                pred_tilde_test = self.w.forward(self.test_X_tilde)
                u_x = grad(pred_tilde_test, self.test_x_tilde, grad_outputs=torch.ones_like(
                           pred_tilde_test), create_graph=True, retain_graph=True)[0]
                u_xx = grad(u_x, self.test_x_tilde, grad_outputs=torch.ones_like(
                            pred_tilde_test), create_graph=True, retain_graph=True)[0]

                u_y = grad(pred_tilde_test, self.test_y_tilde, grad_outputs=torch.ones_like(
                           pred_tilde_test), create_graph=True, retain_graph=True)[0]
                u_yy = grad(u_y, self.test_y_tilde, grad_outputs=torch.ones_like(
                            pred_tilde_test), create_graph=True, retain_graph=True)[0]

                # Poisson residual
                pde_residual_test = (u_xx + u_yy) - self.f_test

                boundary_pred = self.w.forward(self.test_X_b)

                # first partial derivatives on the boundary
                l2_w_x = grad(boundary_pred, self.test_x_b, grad_outputs=torch.ones_like(boundary_pred),
                              create_graph=True, retain_graph=True)[0]
                l2_w_y = grad(boundary_pred, self.test_y_b, grad_outputs=torch.ones_like(boundary_pred),
                              create_graph=True, retain_graph=True)[0]

                # combining the partial derivatives
                w_xy = torch.hstack([l2_w_x, l2_w_y])

                # element wise dot product between the normal vectors and first partial derivatives
                gradient_n = torch.multiply(self.n_test, w_xy).sum(dim=1).unsqueeze(dim=1)

                # loss on the boundary
                boundary_residual_test = torch.multiply(self.alpha_test, gradient_n) + \
                                    torch.multiply(self.beta_test, boundary_pred) - self.g_test

                # storing losses in variables
                training_pde_residual = self.compute_linf(pde_residual_training)
                test_pde_residual = self.compute_linf(pde_residual_test)
                training_boundary_residual = self.compute_linf(boundary_residual_training)
                test_boundary_residual = self.compute_linf(boundary_residual_test)
                training_mse = self.compute_mse(training_pred, self.u_true)
                test_mse = self.compute_mse(test_pred, self.test_u_true)
                training_l2 = self.compute_l2(training_pred, self.u_true)
                test_l2 = self.compute_l2(test_pred, self.test_u_true)

                # logging losses and other important things in lists
                self.logged_results['training_losses'].append(loss_value)
                self.logged_results['training_mse_losses'].append(training_mse)
                self.logged_results['training_l2_losses'].append(training_l2)
                self.logged_results['training_pde_residual'].append(training_pde_residual)
                self.logged_results['training_boundary_residual'].append(training_boundary_residual)
                self.logged_results['test_mse_losses'].append(test_mse)
                self.logged_results['test_l2_losses'].append(test_l2)
                self.logged_results['test_pde_residual'].append(test_pde_residual)
                self.logged_results['test_boundary_residual'].append(test_boundary_residual)
                self.logged_results['epochs_list'].append(i)
                self.logged_results['epoch_time'].append(epoch_time)
                
                # Anneal learning rate if the loss is more than moving average of previous 10 elements
                annealing_count = 0
                annealing_counter = 0
                if annealing_count > 10 and loss_value > sum(self.logged_results['training_losses'][-11:-1])/10.:
                    annealing_count = 0
                    annealing_counter += 1
                    print('\n' + '-'*40)
                    print('Annealing learning rate.')
                    self.optimizer.param_groups[0]['lr'] -= 0.025
                    print(f"New learning rate is: {self.optimizer.param_groups[0]['lr']}")
                    print('-'*40 + '\n')
                annealing_count += 1

                if i > 30 and (isnan(loss_value) or loss_value > 500):
                    # loss has exploded, this will trigger this run to restart
                    print(f"Loss exploded to: {loss_value}")
                    return False

                if i % self.print_interval == 0 and self.verbosity:
                    print('='*70)
                    print(f'Iter {i},\nTraining loss = {loss_value}')

                    # laplacian(pinn) - f
                    print('\nLaplacian(pinn) - f')
                    print('===TRAINING' + '='*36)
                    print(training_pde_residual)
                    print('===TEST' + '='*40)
                    print(test_pde_residual)

                    # alpha * d/dn pinn + beta * pinn - g
                    print('\nalpha * d/dn pinn + beta * pinn - g')
                    print('===TRAINING' + '='*36)
                    print(training_boundary_residual)
                    print('===TEST' + '='*40)
                    print(test_boundary_residual)

                    # mse errors
                    print('\nMSE errors w.r.t. u_true')
                    # training
                    print('===TRAINING' + '='*36)
                    print(f'PINN MSE: {training_mse}')
                    # test
                    print('===TEST' + '='*40)
                    print(f'PINN MSE: {test_mse}')

                    # l2 errors
                    print(f'\nL2 errors w.r.t. u_true')
                    # training
                    print('===TRAINING' + '='*36)
                    print(f'PINN L2: {training_l2}')
                    # test
                    print('===TEST' + '='*40)
                    print(f'PINN L2: {test_l2}')
            except KeyboardInterrupt:
                print('Keyboard Interrupt. Ending training.')
                return dict(self.logged_results)

        print(f"Learning rate annealed {annealing_counter} times")
        return dict(self.logged_results)

def save_results(data, file_name):
    with open(file_name, 'w') as f:
        json.dump(data, f, indent=4)

if __name__ == "__main__":
    precision_strings = ["float32", "float64"]
    orders = [2]
    training_size = [582, 828, 1663, 2236, 3196, 4977, 6114, 8767, 19638]
    supervised_options = [False]
    activation_function = 'tanh'
    lr = 0.2

    for precision_string in precision_strings:
        PRECISION = torch.float32 if precision_string == "float32" else torch.float64
        results_folder = f"gpu_{precision_string}_synced_vanilla_results_noprint"
        for cur_supervised_option in supervised_options:
            print(f'\nGoing over supervised={cur_supervised_option}')
            for order in orders:
                for size in training_size:
                    supervised_file_bool = 'supervised' if cur_supervised_option else 'unsupervised'
                    file_name = f"{order}_{size}"
                    test_name = f"{order}_21748_test"
                    save_folder = f'../{results_folder}/vanilla_pinn/{order}/{size}/{supervised_file_bool}/'
                    if not os.path.isdir(save_folder):
                        os.makedirs(save_folder)
                    save_file_name = save_folder + 'results.json'

                    print('\n\n')
                    print('+'*70)
                    print(f'Running {precision_string} vanilla-PINN on {file_name} with {activation_function}')
                    print('+'*70)
                    print('\n\n')

                    # read mat files
                    X_i = torch.tensor(loadmat(f"../data/files_{file_name}/Xi.mat")["Xi"], dtype=PRECISION, requires_grad=True).to(device)
                    X_b = torch.tensor(loadmat(f"../data/files_{file_name}/Xb.mat")["Xb"], dtype=PRECISION, requires_grad=True).to(device)
                    X_g = torch.tensor(loadmat(f"../data/files_{file_name}/Xg.mat")["X_g"], dtype=PRECISION, requires_grad=True).to(device)
                    n = torch.tensor(loadmat(f"../data/files_{file_name}/n.mat")["n"], dtype=PRECISION, requires_grad=True).to(device)
                    u_true = torch.tensor(loadmat(f"../data/files_{file_name}/u.mat")["u"], dtype=PRECISION).to(device)
                    f = torch.tensor(loadmat(f"../data/files_{file_name}/f.mat")["f"], dtype=PRECISION, requires_grad=True).to(device)
                    g = torch.tensor(loadmat(f"../data/files_{file_name}/g.mat")["g"], dtype=PRECISION, requires_grad=True).to(device)
                    alpha = torch.tensor(loadmat(f"../data/files_{file_name}/alpha.mat")["Neucoeff"], dtype=PRECISION, requires_grad=True).to(device)
                    beta = torch.tensor(loadmat(f"../data/files_{file_name}/beta.mat")["Dircoeff"], dtype=PRECISION, requires_grad=True).to(device)
                    b_starts = X_i.shape[0]
                    b_end = b_starts + X_b.shape[0]


                    # test files
                    X_i_test = torch.tensor(loadmat(f"../data/files_{test_name}/Xi.mat")["Xi"], dtype=PRECISION, requires_grad=True).to(device)
                    X_b_test = torch.tensor(loadmat(f"../data/files_{test_name}/Xb.mat")["Xb"], dtype=PRECISION, requires_grad=True).to(device)
                    test_u_true = torch.tensor(loadmat(f"../data/files_{test_name}/u.mat")["u"], dtype=PRECISION).to(device)
                    f_test = torch.tensor(loadmat(f"../data/files_{test_name}/f.mat")["f"], dtype=PRECISION, requires_grad=True).to(device)
                    g_test = torch.tensor(loadmat(f"../data/files_{test_name}/g.mat")["g"], dtype=PRECISION, requires_grad=True).to(device)
                    alpha_test = torch.tensor(loadmat(f"../data/files_{test_name}/alpha.mat")["Neucoeff"], dtype=PRECISION, requires_grad=True).to(device)
                    beta_test = torch.tensor(loadmat(f"../data/files_{test_name}/beta.mat")["Dircoeff"], dtype=PRECISION, requires_grad=True).to(device)
                    n_test = torch.tensor(loadmat(f"../data/files_{test_name}/n.mat")["n"], dtype=PRECISION, requires_grad=True).to(device)

                    test_x_i = X_i_test[:, 0].unsqueeze(dim=1)
                    test_y_i = X_i_test[:, 1].unsqueeze(dim=1)
                    test_x_b = X_b_test[:, 0].unsqueeze(dim=1)
                    test_y_b = X_b_test[:, 1].unsqueeze(dim=1)

                    test_x_tilde = torch.vstack([test_x_i, test_x_b])
                    test_y_tilde = torch.vstack([test_y_i, test_y_b])
                    test_X_tilde = torch.hstack([test_x_tilde, test_y_tilde])

                    test_X_b = torch.hstack([test_x_b, test_y_b])

                    # need to separate the spatial dimensions in X matrices for proper partial derivatives with autograd
                    x_i = X_i[:, 0].unsqueeze(dim=1)
                    y_i = X_i[:, 1].unsqueeze(dim=1)
                    x_b = X_b[:, 0].unsqueeze(dim=1)
                    y_b = X_b[:, 1].unsqueeze(dim=1)
                    x_g = X_g[:, 0].unsqueeze(dim=1)
                    y_g = X_g[:, 1].unsqueeze(dim=1)

                    # only compute losses on interior and boundary points
                    ib_idx = X_i.shape[0] + X_b.shape[0]

                    # define list for Trainer input
                    config = {
                        'spatial_dim': 2,
                        'precision': precision_string,
                        'activation': activation_function,
                        'order': 2, # activation order
                        'network_device': device_string,
                        'layers': 4,
                        'nodes': 50,
                        'epochs': 5000,
                        'optimizer': 'lbfgs',
                        'lr': lr,
                    }
                    print(f"Learning rate: {config['lr']}")
                    vars = {
                        'n': n,
                        'x_i': x_i,
                        'x_b': x_b,
                        'x_g': x_g,
                        'y_i': y_i,
                        'y_b': y_b,
                        'y_g': y_g,
                        'ib_idx': ib_idx,
                        'u_true': u_true,
                        'test_X_tilde': test_X_tilde,
                        'test_u_true': test_u_true,
                        'test_x_i': test_x_i,
                        'test_y_i': test_y_i,
                        'test_x_b': test_x_b,
                        'test_y_b': test_y_b,
                        'test_x_tilde': test_x_tilde,
                        'test_y_tilde': test_y_tilde,
                        'test_X_b': test_X_b,
                        'f_test': f_test,
                        'beta_test': beta_test,
                        'alpha_test': alpha_test,
                        'g_test': g_test,
                        'n_test': n_test,
                        'f': f,
                        'g': g,
                        'alpha': alpha,
                        'beta': beta,
                        'b_end': b_end,
                        'b_starts': b_starts,
                        'supervised': cur_supervised_option,
                        'print_interval': 10,
                        'verbosity': True,
                    }

                    flag = True
                    while flag:
                        trainer = Trainer(config=config, **vars)
                        logged_results = trainer.train()
                        if type(logged_results) == bool:
                            config['lr'] /= 2.0
                            print(f"Restarting with learning rate = {config['lr']}")
                            continue
                        else:
                            flag = False

                    logged_results = logged_results | config
                    save_results(logged_results, save_file_name)
                    config['lr'] = lr



==> supplementary/src/vanilla_heat.py <==
import json
import math
import os
from datetime import datetime
from math import log, floor, isnan
from collections import defaultdict
import torch.nn.functional as F
from torch.autograd import grad
import torch.optim.lr_scheduler as schedulers
from torch import optim
from torch import nn
import torch
from torch.nn import MSELoss
from network import W
import numpy as np
import matplotlib.pyplot as plt
from scipy.io import loadmat
from scipy.interpolate import griddata
import time
from itertools import product, combinations
from mpl_toolkits.mplot3d import Axes3D
from mpl_toolkits.mplot3d.art3d import Poly3DCollection
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib.gridspec as gridspec

torch.manual_seed(0)

class Trainer:
    def __init__(self, config=None, **kwargs):
        self.lr = config['lr']
        self.epochs = config['epochs']
        self.__dict__.update(kwargs)
        self.logged_results = defaultdict(list)

        self.w = W(config)
        if self.verbosity:
            print(self.w, '\n')

        # interior points
        self.x_interior = torch.vstack([self.x_i.clone()])
        self.y_interior = torch.vstack([self.y_i.clone()])
        self.X_interior = torch.hstack([self.x_interior, self.y_interior])

        # interior and boundary points
        self.x_tilde = torch.vstack([self.x_i.clone(), self.x_b.clone()])
        self.y_tilde = torch.vstack([self.y_i.clone(), self.y_b.clone()])
        self.X_tilde = torch.hstack([self.x_tilde, self.y_tilde])

        # interior, boundary, and ghost points
        self.x_full = torch.vstack([self.x_i.clone(), self.x_b.clone(), self.x_g.clone()])
        self.y_full = torch.vstack([self.y_i.clone(), self.y_b.clone(), self.y_g.clone()])
        self.X_full = torch.hstack([self.x_full, self.y_full])

        # boundary points
        self.X_b = torch.hstack([self.x_b.clone(), self.y_b.clone()])

        if config['optimizer'] == 'adam':
            self.optimizer_choice = optim.Adam
        elif config['optimizer'] == 'lbfgs':
            self.optimizer_choice = optim.LBFGS
        elif config['optimizer'] == 'sgd':
            self.optimizer_choice = optim.SGD

        self.optimizer = self.optimizer_choice(self.w.parameters(), lr=self.lr)

    @staticmethod
    def compute_mse(a, b):
        mse = MSELoss()(torch.flatten(a), torch.flatten(b))
        return mse.item()

    @staticmethod
    def compute_l2(a, b):
        diff = torch.subtract(torch.flatten(a).detach().cpu(), torch.flatten(b).detach().cpu())
        relative_l2_error = torch.linalg.norm(diff) / torch.linalg.norm(torch.flatten(b))
        return relative_l2_error.item()

    @staticmethod
    def compute_linf(a):
        return torch.linalg.norm(a.to(PRECISION), ord=float('inf')).item()

    def train(self):
        epochs = self.epochs
        self.u_true_training = self.u_true[:self.x_tilde.shape[0], :].detach().clone()
        self.u_true_training.requires_grad = True

        # for interior + boundary points
        time_range = torch.linspace(0, 1, 25)
        T_tilde = []
        for i in range(25):
            T_tilde.append(torch.ones(self.x_tilde.shape[0], 1) * time_range[i])

        T_tilde = torch.cat([*T_tilde], dim=0).reshape(25, self.x_tilde.shape[0], 1)
        T_tilde.requires_grad = True
        T_tilde = T_tilde.to(device_string)

        # for boundary points
        T_b = []
        for i in range(25):
            T_b.append(torch.ones(self.X_b.shape[0], 1) * time_range[i])

        T_b = torch.cat([*T_b], dim=0).reshape(25, self.X_b.shape[0], 1)
        T_b.requires_grad = True
        T_b = T_b.to(device_string)

        if device_string == "cuda":
            torch.cuda.synchronize() # first call to get all cuda tensors on GPU
        start = time.perf_counter()

        for training_iter in range(1, epochs + 1):
            try:
                def closure():
                    self.optimizer.zero_grad()

                    f_pred_list = []
                    boundary_loss_list = []

                    for i in range(25):
                        cur_t = T_tilde[i, :, :]
                        cur_t_b = T_b[i, :, :]
                        nn_input = torch.cat([self.X_tilde, cur_t], dim=1)

                        # residual term on interior and boundary points only
                        u_pred_tilde = self.w.forward(nn_input)
                        u_x = grad(u_pred_tilde, self.x_tilde, grad_outputs=torch.ones_like(
                                   u_pred_tilde), create_graph=True, retain_graph=True)[0]
                        u_xx = grad(u_x, self.x_tilde, grad_outputs=torch.ones_like(
                                    u_pred_tilde), create_graph=True, retain_graph=True)[0]

                        u_y = grad(u_pred_tilde, self.y_tilde, grad_outputs=torch.ones_like(
                                   u_pred_tilde), create_graph=True, retain_graph=True)[0]
                        u_yy = grad(u_y, self.y_tilde, grad_outputs=torch.ones_like(
                                    u_pred_tilde), create_graph=True, retain_graph=True)[0]

                        u_t = grad(u_pred_tilde, cur_t, grad_outputs=torch.ones_like(u_pred_tilde), create_graph=True, retain_graph=True)[0]


                        # Poisson residual
                        f_pred = u_t - (u_xx + u_yy)
                        f_pred_list.append(f_pred.flatten())

                        boundary_pred = self.w.forward(torch.cat([self.X_b, cur_t_b], dim=1))

                        # first partial derivatives on the boundary
                        l2_w_x = grad(boundary_pred, self.x_b, grad_outputs=torch.ones_like(boundary_pred),
                                      create_graph=True, retain_graph=True)[0]
                        l2_w_y = grad(boundary_pred, self.y_b, grad_outputs=torch.ones_like(boundary_pred),
                                      create_graph=True, retain_graph=True)[0]

                        # combining the partial derivatives
                        w_xy = torch.hstack([l2_w_x, l2_w_y])

                        # element wise dot product between the normal vectors and first partial derivatives
                        gradient_n = torch.multiply(self.n, w_xy).sum(dim=1).unsqueeze(dim=1)

                        # loss on the boundary
                        boundary_loss_term = torch.multiply(self.alpha, gradient_n) + \
                                             torch.multiply(self.beta, boundary_pred)
                        boundary_loss_list.append(boundary_loss_term.flatten())

                        if i == 0:
                            # supervised term
                            supervised_term = torch.mean(torch.square(u_pred_tilde - self.u_true_training))

                    l2 = torch.mean(torch.square(torch.cat([*f_pred_list], dim=0).reshape(self.f.shape[0], 1) - self.f))
                    l3 = torch.mean(torch.square(torch.cat([*boundary_loss_list], dim=0).reshape(self.g.shape[0], 1) - self.g))

                    train_loss = l2 + l3 + supervised_term
                    train_loss.backward(retain_graph=True)

                    return train_loss.item()

                loss_value = self.optimizer.step(closure)
                if device_string == "cuda":
                    torch.cuda.synchronize() # second call right before time clock to finish all operations
                epoch_time = time.perf_counter() - start

                '''
                logging errors and printing them
                '''
                training_pred = []
                pde_residual_training = []
                boundary_residual_training = []
                for i in range(25):
                    cur_t_tilde = T_tilde[i, :, :]
                    cur_t_b = T_b[i, :, :]
                    nn_input = torch.cat([self.X_tilde, cur_t_tilde], dim=1)
                    cur_training_pred = self.w.forward(nn_input)
                    u_x = grad(cur_training_pred, self.x_tilde, grad_outputs=torch.ones_like(
                               cur_training_pred), create_graph=True, retain_graph=True)[0]
                    u_xx = grad(u_x, self.x_tilde, grad_outputs=torch.ones_like(
                                cur_training_pred), create_graph=True, retain_graph=True)[0]

                    u_y = grad(cur_training_pred, self.y_tilde, grad_outputs=torch.ones_like(
                               cur_training_pred), create_graph=True, retain_graph=True)[0]
                    u_yy = grad(u_y, self.y_tilde, grad_outputs=torch.ones_like(
                                cur_training_pred), create_graph=True, retain_graph=True)[0]

                    u_t = grad(cur_training_pred, cur_t_tilde, grad_outputs=torch.ones_like(cur_training_pred), create_graph=True, retain_graph=True)[0]

                    # Poisson residual
                    f_pred = u_t - (u_xx + u_yy)
                    pde_residual_training.append(f_pred.flatten())

                    boundary_pred = self.w.forward(torch.cat([self.X_b, cur_t_b], dim=1))

                    # first partial derivatives on the boundary
                    l2_w_x = grad(boundary_pred, self.x_b, grad_outputs=torch.ones_like(boundary_pred),
                                  create_graph=True, retain_graph=True)[0]
                    l2_w_y = grad(boundary_pred, self.y_b, grad_outputs=torch.ones_like(boundary_pred),
                                  create_graph=True, retain_graph=True)[0]

                    # combining the partial derivatives
                    w_xy = torch.hstack([l2_w_x, l2_w_y])

                    # element wise dot product between the normal vectors and first partial derivatives
                    gradient_n = torch.multiply(self.n, w_xy).sum(dim=1).unsqueeze(dim=1)

                    # loss on the boundary
                    boundary_loss_term = torch.multiply(self.alpha, gradient_n) + \
                                         torch.multiply(self.beta, boundary_pred)
                    boundary_residual_training.append(boundary_loss_term.flatten())
                    training_pred.append(cur_training_pred)

                training_pred = torch.cat([*training_pred], dim=0).reshape(self.u_true.shape[0], 1)
                pde_residual_training = torch.cat([*pde_residual_training], dim=0).reshape(self.f.shape[0], 1) - self.f
                boundary_residual_training = torch.cat([*boundary_residual_training], dim=0).reshape(self.g.shape[0], 1) - self.g

                # storing losses in variables
                training_pde_residual = self.compute_linf(pde_residual_training)
                training_boundary_residual = self.compute_linf(boundary_residual_training)
                training_mse = self.compute_mse(training_pred, self.u_true)
                training_l2 = self.compute_l2(training_pred, self.u_true)

                # logging losses and other important things in lists
                self.logged_results['training_losses'].append(loss_value)
                self.logged_results['training_mse_losses'].append(training_mse)
                self.logged_results['training_l2_losses'].append(training_l2)
                self.logged_results['training_pde_residual'].append(training_pde_residual)
                self.logged_results['training_boundary_residual'].append(training_boundary_residual)
                self.logged_results['epochs_list'].append(training_iter)
                self.logged_results['epoch_time'].append(epoch_time)
                
                # Anneal learning rate if the loss is more than moving average of previous 10 elements
                annealing_count = 0
                annealing_counter = 0
                if annealing_count > 10 and loss_value > sum(self.logged_results['training_losses'][-11:-1])/10.:
                    annealing_count = 0
                    annealing_counter += 1
                    print('\n' + '-'*40)
                    print('Annealing learning rate.')
                    self.optimizer.param_groups[0]['lr'] -= 0.025
                    print(f"New learning rate is: {self.optimizer.param_groups[0]['lr']}")
                    print('-'*40 + '\n')
                annealing_count += 1

                if training_iter > 30 and (isnan(loss_value) or loss_value > 500):
                    # loss has exploded, this will trigger this run to restart
                    print(f"Loss exploded to: {loss_value}")
                    return False

                if training_iter % self.print_interval == 0 and self.verbosity:
                    print('='*70)
                    print(f'Iter {training_iter},\nTraining loss = {loss_value}')

                    # laplacian(pinn) - f
                    print('\npinn_t - Laplacian(pinn) - f')
                    print('===TRAINING' + '='*36)
                    print(training_pde_residual)

                    # alpha * d/dn pinn + beta * pinn - g
                    print('\nalpha * d/dn pinn + beta * pinn - g')
                    print('===TRAINING' + '='*36)
                    print(training_boundary_residual)

                    # mse errors
                    print('\nMSE errors w.r.t. u_true')
                    # training
                    print('===TRAINING' + '='*36)
                    print(f'PINN MSE: {training_mse}')

                    # l2 errors
                    print(f'\nL2 errors w.r.t. u_true')
                    # training
                    print('===TRAINING' + '='*36)
                    print(f'PINN L2: {training_l2}')
            except KeyboardInterrupt:
                print('Keyboard Interrupt. Ending training.')
                return dict(self.logged_results)

        print(f"Learning rate annealed {annealing_counter} times")
        return dict(self.logged_results)

def save_results(data, file_name):
    with open(file_name, 'w') as f:
        json.dump(data, f, indent=4)

if __name__ == "__main__":
    precision_strings = ["float32"]
    device_strings = ["gpu"]
    orders = [2]
    training_size = [828]
    supervised_options = [False]
    activation_function = 'tanh'
    lr = 0.4

    for save_device_string in device_strings:
        if save_device_string == "gpu" and torch.cuda.is_available():
            device = torch.device('cuda')
            pytorch_device = torch.device('cuda')
            device_string = "cuda"
            torch.cuda.manual_seed_all(0)
        elif save_device_string == "work_cpu":
            device = torch.device('cpu')
            device_string = "cpu"
        print(f"Device being used: {device}")

        for precision_string in precision_strings:
            PRECISION = torch.float32 if precision_string == "float32" else torch.float64
            results_folder = f"{save_device_string}_heat_{precision_string}_vanilla_results_noprint"
            for cur_supervised_option in supervised_options:
                print(f'\nGoing over supervised={cur_supervised_option}')
                for order in orders:
                    for size in training_size:
                        supervised_file_bool = 'supervised' if cur_supervised_option else 'unsupervised'
                        file_name = f"{order}_{size}"
                        save_folder = f'../{results_folder}/vanilla_pinn/{order}/{size}/{supervised_file_bool}/'
                        if not os.path.isdir(save_folder):
                            os.makedirs(save_folder)
                        save_file_name = save_folder + 'results.json'

                        print('\n\n')
                        print('+'*70)
                        print(f'Running {precision_string} heat vanilla-PINN on {file_name} with {activation_function}')
                        print('+'*70)
                        print('\n\n')

                        # read mat files
                        X_i = torch.tensor(loadmat(f"../data/files_{file_name}/Xi.mat")["Xi"], dtype=PRECISION, requires_grad=True).to(device_string)
                        X_b = torch.tensor(loadmat(f"../data/files_{file_name}/Xb.mat")["Xb"], dtype=PRECISION, requires_grad=True).to(device_string)
                        X_g = torch.tensor(loadmat(f"../data/files_{file_name}/Xg.mat")["X_g"], dtype=PRECISION, requires_grad=True).to(device_string)
                        n = torch.tensor(loadmat(f"../data/files_{file_name}/n.mat")["n"], dtype=PRECISION, requires_grad=True).to(device_string)
                        u_true = torch.tensor(loadmat(f"../data/files_{file_name}/u_heat.mat")["u"], dtype=PRECISION).to(device_string)
                        f = torch.tensor(loadmat(f"../data/files_{file_name}/f_heat.mat")["f"], dtype=PRECISION, requires_grad=True).to(device_string)
                        g = torch.tensor(loadmat(f"../data/files_{file_name}/g_heat.mat")["g"], dtype=PRECISION, requires_grad=True).to(device_string)
                        alpha = torch.tensor(loadmat(f"../data/files_{file_name}/alpha.mat")["Neucoeff"], dtype=PRECISION, requires_grad=True).to(device_string)
                        beta = torch.tensor(loadmat(f"../data/files_{file_name}/beta.mat")["Dircoeff"], dtype=PRECISION).to(device_string)
                        b_starts = X_i.shape[0]
                        b_end = b_starts + X_b.shape[0]


                        # need to separate the spatial dimensions in X matrices for proper partial derivatives with autograd
                        x_i = X_i[:, 0].unsqueeze(dim=1)
                        y_i = X_i[:, 1].unsqueeze(dim=1)
                        x_b = X_b[:, 0].unsqueeze(dim=1)
                        y_b = X_b[:, 1].unsqueeze(dim=1)
                        x_g = X_g[:, 0].unsqueeze(dim=1)
                        y_g = X_g[:, 1].unsqueeze(dim=1)

                        # only compute losses on interior and boundary points
                        ib_idx = X_i.shape[0] + X_b.shape[0]

                        # define list for Trainer input
                        config = {
                            'spatial_dim': 3,
                            'precision': precision_string,
                            'activation': activation_function,
                            'network_device': device_string,
                            'order': 2, # activation order
                            'layers': 4,
                            'nodes': 50,
                            'epochs': 5000,
                            'optimizer': 'lbfgs',
                            'lr': lr,
                        }
                        print(f"Learning rate: {config['lr']}")
                        vars = {
                            'n': n,
                            'x_i': x_i,
                            'x_b': x_b,
                            'x_g': x_g,
                            'y_i': y_i,
                            'y_b': y_b,
                            'y_g': y_g,
                            'ib_idx': ib_idx,
                            'u_true': u_true,
                            'f': f,
                            'g': g,
                            'alpha': alpha,
                            'beta': beta,
                            'b_end': b_end,
                            'b_starts': b_starts,
                            'supervised': cur_supervised_option,
                            'print_interval': 1,
                            'verbosity': True,
                        }

                        flag = True
                        while flag:
                            trainer = Trainer(config=config, **vars)
                            logged_results = trainer.train()
                            if type(logged_results) == bool:
                                config['lr'] /= 2.0
                                print(f"Restarting with learning rate = {config['lr']}")
                                continue
                            else:
                                flag = False

                        logged_results = logged_results | config
                        save_results(logged_results, save_file_name)
                        config['lr'] = lr



==> supplementary/src/vanilla_nonlinear.py <==
import json
import math
import os
from datetime import datetime
from math import log, floor, isnan
from collections import defaultdict
import torch.nn.functional as F
from torch.autograd import grad
import torch.optim.lr_scheduler as schedulers
from torch import optim
from torch import nn
import torch
from torch.nn import MSELoss
from network import W
import numpy as np
import matplotlib.pyplot as plt
from scipy.io import loadmat
from scipy.interpolate import griddata
import time
from itertools import product, combinations
from mpl_toolkits.mplot3d import Axes3D
from mpl_toolkits.mplot3d.art3d import Poly3DCollection
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib.gridspec as gridspec

torch.manual_seed(0)

# CUDA support
if torch.cuda.is_available():
    device = torch.device('cuda')
    pytorch_device = torch.device('cuda')
    device_string = "cuda"
    torch.cuda.manual_seed_all(0)
else:
    device = torch.device('cpu')
    device_string = "cpu"
print(f"Device being used: {device}")


class Trainer:
    def __init__(self, config=None, **kwargs):
        self.lr = config['lr']
        self.epochs = config['epochs']
        self.__dict__.update(kwargs)
        self.logged_results = defaultdict(list)

        self.w = W(config)
        if self.verbosity:
            print(self.w, '\n')

        # interior points
        self.x_interior = torch.vstack([self.x_i.clone()])
        self.y_interior = torch.vstack([self.y_i.clone()])
        self.X_interior = torch.hstack([self.x_interior, self.y_interior])

        # interior and boundary points
        self.x_tilde = torch.vstack([self.x_i.clone(), self.x_b.clone()])
        self.y_tilde = torch.vstack([self.y_i.clone(), self.y_b.clone()])
        self.X_tilde = torch.hstack([self.x_tilde, self.y_tilde])

        # interior, boundary, and ghost points
        self.x_full = torch.vstack([self.x_i.clone(), self.x_b.clone(), self.x_g.clone()])
        self.y_full = torch.vstack([self.y_i.clone(), self.y_b.clone(), self.y_g.clone()])
        self.X_full = torch.hstack([self.x_full, self.y_full])

        # boundary points
        self.X_b = torch.hstack([self.x_b.clone(), self.y_b.clone()])

        if config['optimizer'] == 'adam':
            self.optimizer_choice = optim.Adam
        elif config['optimizer'] == 'lbfgs':
            self.optimizer_choice = optim.LBFGS
        elif config['optimizer'] == 'sgd':
            self.optimizer_choice = optim.SGD

        self.optimizer = self.optimizer_choice(self.w.parameters(), lr=self.lr)

    @staticmethod
    def compute_mse(a, b):
        mse = MSELoss()(torch.flatten(a), torch.flatten(b))
        return mse.item()

    @staticmethod
    def compute_l2(a, b):
        diff = torch.subtract(torch.flatten(a).detach().cpu(), torch.flatten(b).detach().cpu())
        relative_l2_error = torch.linalg.norm(diff) / torch.linalg.norm(torch.flatten(b))
        return relative_l2_error.item()

    @staticmethod
    def compute_linf(a):
        return torch.linalg.norm(a.to(PRECISION), ord=float('inf')).item()

    def train(self):
        epochs = self.epochs
        self.f_interior = self.f[:self.b_starts] # only interior

        if device_string == "cuda":
            torch.cuda.synchronize() # first call to get all cuda tensors on GPU
        start = time.perf_counter()

        for i in range(1, epochs + 1):
            try:
                def closure():
                    self.optimizer.zero_grad()

                    # residual term on interior points only
                    u_pred_interior = self.w.forward(self.X_interior)
                    u_x = grad(u_pred_interior, self.x_interior, grad_outputs=torch.ones_like(
                               u_pred_interior), create_graph=True, retain_graph=True)[0]
                    u_xx = grad(u_x, self.x_interior, grad_outputs=torch.ones_like(
                                u_pred_interior), create_graph=True, retain_graph=True)[0]

                    u_y = grad(u_pred_interior, self.y_interior, grad_outputs=torch.ones_like(
                               u_pred_interior), create_graph=True, retain_graph=True)[0]
                    u_yy = grad(u_y, self.y_interior, grad_outputs=torch.ones_like(
                                u_pred_interior), create_graph=True, retain_graph=True)[0]

                    # Poisson residual
                    f_pred = (u_xx + u_yy) - self.f_interior - torch.exp(u_pred_interior)

                    boundary_pred = self.w.forward(self.X_b)

                    # first partial derivatives on the boundary
                    l2_w_x = grad(boundary_pred, self.x_b, grad_outputs=torch.ones_like(boundary_pred),
                                  create_graph=True, retain_graph=True)[0]
                    l2_w_y = grad(boundary_pred, self.y_b, grad_outputs=torch.ones_like(boundary_pred),
                                  create_graph=True, retain_graph=True)[0]

                    # combining the partial derivatives
                    w_xy = torch.hstack([l2_w_x, l2_w_y])

                    # element wise dot product between the normal vectors and first partial derivatives
                    gradient_n = torch.multiply(self.n, w_xy).sum(dim=1).unsqueeze(dim=1)

                    # loss on the boundary
                    boundary_loss_term = torch.multiply(self.alpha, gradient_n) + \
                                         torch.multiply(self.beta, boundary_pred) - self.g

                    l2 = torch.mean(torch.square(torch.flatten(f_pred)))
                    l3 = torch.mean(torch.square(torch.flatten(boundary_loss_term)))

                    train_loss = l2 + l3
                    train_loss.backward(retain_graph=True)
                    return train_loss.item()

                loss_value = self.optimizer.step(closure)
                if device_string == "cuda":
                    torch.cuda.synchronize() # second call right before time clock to finish all operations
                epoch_time = time.perf_counter() - start

                '''
                logging errors and printing them
                '''
                training_pred = self.w.forward(self.X_tilde)
                test_pred = self.w.forward(self.test_X_tilde)

                # TRAINING
                pred_tilde = self.w.forward(self.X_tilde)
                u_x = grad(pred_tilde, self.x_tilde, grad_outputs=torch.ones_like(
                           pred_tilde), create_graph=True, retain_graph=True)[0]
                u_xx = grad(u_x, self.x_tilde, grad_outputs=torch.ones_like(
                            pred_tilde), create_graph=True, retain_graph=True)[0]

                u_y = grad(pred_tilde, self.y_tilde, grad_outputs=torch.ones_like(
                           pred_tilde), create_graph=True, retain_graph=True)[0]
                u_yy = grad(u_y, self.y_tilde, grad_outputs=torch.ones_like(
                            pred_tilde), create_graph=True, retain_graph=True)[0]

                # Poisson residual
                pde_residual_training = (u_xx + u_yy) - self.f - torch.exp(pred_tilde)

                boundary_pred = self.w.forward(self.X_b)

                # first partial derivatives on the boundary
                l2_w_x = grad(boundary_pred, self.x_b, grad_outputs=torch.ones_like(boundary_pred),
                              create_graph=True, retain_graph=True)[0]
                l2_w_y = grad(boundary_pred, self.y_b, grad_outputs=torch.ones_like(boundary_pred),
                              create_graph=True, retain_graph=True)[0]

                # combining the partial derivatives
                w_xy = torch.hstack([l2_w_x, l2_w_y])

                # element wise dot product between the normal vectors and first partial derivatives
                gradient_n = torch.multiply(self.n, w_xy).sum(dim=1).unsqueeze(dim=1)

                # loss on the boundary
                boundary_residual_training = torch.multiply(self.alpha, gradient_n) + \
                                    torch.multiply(self.beta, boundary_pred) - self.g
                # TEST
                pred_tilde_test = self.w.forward(self.test_X_tilde)
                u_x = grad(pred_tilde_test, self.test_x_tilde, grad_outputs=torch.ones_like(
                           pred_tilde_test), create_graph=True, retain_graph=True)[0]
                u_xx = grad(u_x, self.test_x_tilde, grad_outputs=torch.ones_like(
                            pred_tilde_test), create_graph=True, retain_graph=True)[0]

                u_y = grad(pred_tilde_test, self.test_y_tilde, grad_outputs=torch.ones_like(
                           pred_tilde_test), create_graph=True, retain_graph=True)[0]
                u_yy = grad(u_y, self.test_y_tilde, grad_outputs=torch.ones_like(
                            pred_tilde_test), create_graph=True, retain_graph=True)[0]

                # Poisson residual
                pde_residual_test = (u_xx + u_yy) - self.f_test - torch.exp(pred_tilde_test)

                boundary_pred = self.w.forward(self.test_X_b)

                # first partial derivatives on the boundary
                l2_w_x = grad(boundary_pred, self.test_x_b, grad_outputs=torch.ones_like(boundary_pred),
                              create_graph=True, retain_graph=True)[0]
                l2_w_y = grad(boundary_pred, self.test_y_b, grad_outputs=torch.ones_like(boundary_pred),
                              create_graph=True, retain_graph=True)[0]

                # combining the partial derivatives
                w_xy = torch.hstack([l2_w_x, l2_w_y])

                # element wise dot product between the normal vectors and first partial derivatives
                gradient_n = torch.multiply(self.n_test, w_xy).sum(dim=1).unsqueeze(dim=1)

                # loss on the boundary
                boundary_residual_test = torch.multiply(self.alpha_test, gradient_n) + \
                                    torch.multiply(self.beta_test, boundary_pred) - self.g_test

                # storing losses in variables
                training_pde_residual = self.compute_linf(pde_residual_training)
                test_pde_residual = self.compute_linf(pde_residual_test)
                training_boundary_residual = self.compute_linf(boundary_residual_training)
                test_boundary_residual = self.compute_linf(boundary_residual_test)
                training_mse = self.compute_mse(training_pred, self.u_true)
                test_mse = self.compute_mse(test_pred, self.test_u_true)
                training_l2 = self.compute_l2(training_pred, self.u_true)
                test_l2 = self.compute_l2(test_pred, self.test_u_true)

                # logging losses and other important things in lists
                self.logged_results['training_losses'].append(loss_value)
                self.logged_results['training_mse_losses'].append(training_mse)
                self.logged_results['training_l2_losses'].append(training_l2)
                self.logged_results['training_pde_residual'].append(training_pde_residual)
                self.logged_results['training_boundary_residual'].append(training_boundary_residual)
                self.logged_results['test_mse_losses'].append(test_mse)
                self.logged_results['test_l2_losses'].append(test_l2)
                self.logged_results['test_pde_residual'].append(test_pde_residual)
                self.logged_results['test_boundary_residual'].append(test_boundary_residual)
                self.logged_results['epochs_list'].append(i)
                self.logged_results['epoch_time'].append(epoch_time)
                
                # Anneal learning rate if the loss is more than moving average of previous 10 elements
                annealing_count = 0
                annealing_counter = 0
                if annealing_count > 10 and loss_value > sum(self.logged_results['training_losses'][-11:-1])/10.:
                    annealing_count = 0
                    annealing_counter += 1
                    print('\n' + '-'*40)
                    print('Annealing learning rate.')
                    self.optimizer.param_groups[0]['lr'] -= 0.025
                    print(f"New learning rate is: {self.optimizer.param_groups[0]['lr']}")
                    print('-'*40 + '\n')
                annealing_count += 1

                if i > 30 and (isnan(loss_value) or loss_value > 500):
                    # loss has exploded, this will trigger this run to restart
                    print(f"Loss exploded to: {loss_value}")
                    return False

                if i % self.print_interval == 0 and self.verbosity:
                    print('='*70)
                    print(f'Iter {i},\nTraining loss = {loss_value}')

                    # laplacian(pinn) - f
                    print('\nLaplacian(pinn) - f')
                    print('===TRAINING' + '='*36)
                    print(training_pde_residual)
                    print('===TEST' + '='*40)
                    print(test_pde_residual)

                    # alpha * d/dn pinn + beta * pinn - g
                    print('\nalpha * d/dn pinn + beta * pinn - g')
                    print('===TRAINING' + '='*36)
                    print(training_boundary_residual)
                    print('===TEST' + '='*40)
                    print(test_boundary_residual)

                    # mse errors
                    print('\nMSE errors w.r.t. u_true')
                    # training
                    print('===TRAINING' + '='*36)
                    print(f'PINN MSE: {training_mse}')
                    # test
                    print('===TEST' + '='*40)
                    print(f'PINN MSE: {test_mse}')

                    # l2 errors
                    print(f'\nL2 errors w.r.t. u_true')
                    # training
                    print('===TRAINING' + '='*36)
                    print(f'PINN L2: {training_l2}')
                    # test
                    print('===TEST' + '='*40)
                    print(f'PINN L2: {test_l2}')
            except KeyboardInterrupt:
                print('Keyboard Interrupt. Ending training.')
                return dict(self.logged_results)

        print(f"Learning rate annealed {annealing_counter} times")
        return dict(self.logged_results)

def save_results(data, file_name):
    with open(file_name, 'w') as f:
        json.dump(data, f, indent=4)

if __name__ == "__main__":
    precision_strings = ["float32"]
    orders = [2]
    training_size = [582, 828, 1663, 2236, 3196, 4977, 6114, 8767, 19638]
    supervised_options = [False]
    activation_function = 'tanh'
    lr = 0.2

    for precision_string in precision_strings:
        PRECISION = torch.float32 if precision_string == "float32" else torch.float64
        results_folder = f"gpu_nonlinear_data_{precision_string}_vanilla_results_noprint"
        for cur_supervised_option in supervised_options:
            print(f'\nGoing over supervised={cur_supervised_option}')
            for order in orders:
                for size in training_size:
                    supervised_file_bool = 'supervised' if cur_supervised_option else 'unsupervised'
                    file_name = f"{order}_{size}"
                    test_name = f"{order}_21748_test"
                    save_folder = f'../{results_folder}/vanilla_pinn/{order}/{size}/{supervised_file_bool}/'
                    if not os.path.isdir(save_folder):
                        os.makedirs(save_folder)
                    save_file_name = save_folder + 'results.json'

                    print('\n\n')
                    print('+'*70)
                    print(f'Running {precision_string} nonlinear_data vanilla-PINN on {file_name} with {activation_function}')
                    print('+'*70)
                    print('\n\n')

                    # read mat files
                    X_i = torch.tensor(loadmat(f"../nonlinear_data/files_{file_name}/Xi.mat")["Xi"], dtype=PRECISION, requires_grad=True).to(device)
                    X_b = torch.tensor(loadmat(f"../nonlinear_data/files_{file_name}/Xb.mat")["Xb"], dtype=PRECISION, requires_grad=True).to(device)
                    X_g = torch.tensor(loadmat(f"../nonlinear_data/files_{file_name}/Xg.mat")["X_g"], dtype=PRECISION, requires_grad=True).to(device)
                    n = torch.tensor(loadmat(f"../nonlinear_data/files_{file_name}/n.mat")["n"], dtype=PRECISION, requires_grad=True).to(device)
                    u_true = torch.tensor(loadmat(f"../nonlinear_data/files_{file_name}/u.mat")["u"], dtype=PRECISION).to(device)
                    f = torch.tensor(loadmat(f"../nonlinear_data/files_{file_name}/f.mat")["f"], dtype=PRECISION, requires_grad=True).to(device)
                    g = torch.tensor(loadmat(f"../nonlinear_data/files_{file_name}/g.mat")["g"], dtype=PRECISION, requires_grad=True).to(device)
                    alpha = torch.tensor(loadmat(f"../nonlinear_data/files_{file_name}/alpha.mat")["Neucoeff"], dtype=PRECISION, requires_grad=True).to(device)
                    beta = torch.tensor(loadmat(f"../nonlinear_data/files_{file_name}/beta.mat")["Dircoeff"], dtype=PRECISION, requires_grad=True).to(device)
                    b_starts = X_i.shape[0]
                    b_end = b_starts + X_b.shape[0]


                    # test files
                    X_i_test = torch.tensor(loadmat(f"../nonlinear_data/files_{test_name}/Xi.mat")["Xi"], dtype=PRECISION, requires_grad=True).to(device)
                    X_b_test = torch.tensor(loadmat(f"../nonlinear_data/files_{test_name}/Xb.mat")["Xb"], dtype=PRECISION, requires_grad=True).to(device)
                    test_u_true = torch.tensor(loadmat(f"../nonlinear_data/files_{test_name}/u.mat")["u"], dtype=PRECISION).to(device)
                    f_test = torch.tensor(loadmat(f"../nonlinear_data/files_{test_name}/f.mat")["f"], dtype=PRECISION, requires_grad=True).to(device)
                    g_test = torch.tensor(loadmat(f"../nonlinear_data/files_{test_name}/g.mat")["g"], dtype=PRECISION, requires_grad=True).to(device)
                    alpha_test = torch.tensor(loadmat(f"../nonlinear_data/files_{test_name}/alpha.mat")["Neucoeff"], dtype=PRECISION, requires_grad=True).to(device)
                    beta_test = torch.tensor(loadmat(f"../nonlinear_data/files_{test_name}/beta.mat")["Dircoeff"], dtype=PRECISION, requires_grad=True).to(device)
                    n_test = torch.tensor(loadmat(f"../nonlinear_data/files_{test_name}/n.mat")["n"], dtype=PRECISION, requires_grad=True).to(device)

                    test_x_i = X_i_test[:, 0].unsqueeze(dim=1)
                    test_y_i = X_i_test[:, 1].unsqueeze(dim=1)
                    test_x_b = X_b_test[:, 0].unsqueeze(dim=1)
                    test_y_b = X_b_test[:, 1].unsqueeze(dim=1)

                    test_x_tilde = torch.vstack([test_x_i, test_x_b])
                    test_y_tilde = torch.vstack([test_y_i, test_y_b])
                    test_X_tilde = torch.hstack([test_x_tilde, test_y_tilde])

                    test_X_b = torch.hstack([test_x_b, test_y_b])

                    # need to separate the spatial dimensions in X matrices for proper partial derivatives with autograd
                    x_i = X_i[:, 0].unsqueeze(dim=1)
                    y_i = X_i[:, 1].unsqueeze(dim=1)
                    x_b = X_b[:, 0].unsqueeze(dim=1)
                    y_b = X_b[:, 1].unsqueeze(dim=1)
                    x_g = X_g[:, 0].unsqueeze(dim=1)
                    y_g = X_g[:, 1].unsqueeze(dim=1)

                    # only compute losses on interior and boundary points
                    ib_idx = X_i.shape[0] + X_b.shape[0]

                    # define list for Trainer input
                    config = {
                        'spatial_dim': 2,
                        'precision': precision_string,
                        'activation': activation_function,
                        'order': 2, # activation order
                        'network_device': device_string,
                        'layers': 4,
                        'nodes': 50,
                        'epochs': 5000,
                        'optimizer': 'lbfgs',
                        'lr': lr,
                    }
                    print(f"Learning rate: {config['lr']}")
                    vars = {
                        'n': n,
                        'x_i': x_i,
                        'x_b': x_b,
                        'x_g': x_g,
                        'y_i': y_i,
                        'y_b': y_b,
                        'y_g': y_g,
                        'ib_idx': ib_idx,
                        'u_true': u_true,
                        'test_X_tilde': test_X_tilde,
                        'test_u_true': test_u_true,
                        'test_x_i': test_x_i,
                        'test_y_i': test_y_i,
                        'test_x_b': test_x_b,
                        'test_y_b': test_y_b,
                        'test_x_tilde': test_x_tilde,
                        'test_y_tilde': test_y_tilde,
                        'test_X_b': test_X_b,
                        'f_test': f_test,
                        'beta_test': beta_test,
                        'alpha_test': alpha_test,
                        'g_test': g_test,
                        'n_test': n_test,
                        'f': f,
                        'g': g,
                        'alpha': alpha,
                        'beta': beta,
                        'b_end': b_end,
                        'b_starts': b_starts,
                        'supervised': cur_supervised_option,
                        'print_interval': 10,
                        'verbosity': True,
                    }

                    flag = True
                    while flag:
                        trainer = Trainer(config=config, **vars)
                        logged_results = trainer.train()
                        if type(logged_results) == bool:
                            config['lr'] /= 2.0
                            print(f"Restarting with learning rate = {config['lr']}")
                            continue
                        else:
                            flag = False

                    logged_results = logged_results | config
                    save_results(logged_results, save_file_name)
                    config['lr'] = lr


